Electroweak Corrections to $B_{s,d} \to \ell^+ \ell^-$

We calculate the full two-loop electroweak matching corrections to the operator governing the decay B_q --> l^+ l^- in the Standard Model. Their inclusion removes an electroweak scheme and scale uncertainty of about 7% of the branching ratio. Using different renormalization schemes of the involved electroweak parameters, we estimate residual perturbative electroweak and QED uncertainties to be less than 1% at the level of the branching ratio.

==> c10.m <==
(* ::Package:: *)

(* -+----1----+----2----+----3----+----4----+----5----+----6----+----7----+----8

   The one-loop function is related to the Mathematica Symbol:

   ctilde11 ,

   the two-loop EW correction is given by the Mathematica Symbol:

   ctilde22

   in the on-shell renormalization scheme with GF^2 MW^2/pi^2 normalization,
   called OS-2 corresponding to Eq.(38).

   Typing ctilde22 after loading this file into Mathematica should
   give the analytic expression. In the following various loop
   functions are defined.

   The following symbols denote masses:

     MT = top-quark mass in MSbar scheme under QCD and on-shell scheme
          under EW corrections
     MZ = Z-boson on-shell mass
     MW = W-boson on-shell mass
     MH = Higgs-boson on-shell mass

   and

     mu = renormalization scale of order MW, MZ or MT

   ! Note that MW and MZ may be dependent on each other in the Standard Model,
     depending on the choice of numerical input.

   The following MATHEMATICA lines should produce the corresponding numerical output,
   the value of the top-quark mass corresponds to m_t(m_t) - see details concerning
   Fig. 2:

     In[1]:= <<c10.m;
     In[2]:= $numRule = {MT->163.5, MW->80.358, MZ->91.1876, MH->125.9, mu->160, GFermi->1.1663787 10^(-5)};
     In[3]:= res1 = ctilde11 /. $numRule

     Out[3]= -0.949168

     In[4]:= res2 = ctilde22 /. $numRule /. phirule /. psirule // Expand

     Out[4]= 32.7198 -
             2.84995 Re[B0[6457.41, 0, 0]] + 9.15669 Re[B0[6457.41, 0, 26732.3]] +
             6.57188 Re[B0[6457.41, 8315.18, 6457.41]] - 0.649689 Re[B0[6457.41, 15850.8, 6457.41]] -
             3.83987 Re[B0[26732.3, 6457.41, 0]] - 1.75804 Re[B0[26732.3, 8315.18, 26732.3]] -
             11.6305 Re[B0[26732.3, 15850.8, 26732.3]]

   or if for example the LoopTools package (http://www.feynarts.de/looptools/)
   has been loaded before:

     Out[4]= 25.5799

   Including the normalization in Eq.(38):

     In[5]:= c10LO = (GFermi MW/Pi)^2 res1 /. $numRule

     Out[5]= -8.44852 10^(-8)

   reproduces the LO value in Fig 2 for OS-2 and

     In[6]:= c10NLO = (GFermi MW/Pi)^2 (res1 + 1/126.939/4/Pi res2) /. $numRule

     Out[5]= -8.30579 10^(-8)

   reproduces the NLO value in Fig 2 for OS-2. Here alpha_e(mu = 160 GeV)^eff = 1/126.939.

----+----1----+----2----+----3----+----4----+----5----+----6----+----7----+-- *)

(* The relevant loop function are numerically evaluated using
   this replacement rule *)

phirule := {Phi[a_] :> PhiN[a]};
psirule := {Psi[a_, b_] :> lambsqddt[b, a] PhiN[b, a]};

(* These are the functions appearing in the evaluation of scalar massive
   tadpole diagrams *)

lambsqddt[x_, y_] := (1 - x - y)^2 - 4 x y;
phi1ddt[x_, y_] := 1/Sqrt[lambsqddt[x, y]]*
   (2*Log[(1 + x - y - Sqrt[lambsqddt[x, y]])/2]*
      Log[(1 - x + y - Sqrt[lambsqddt[x, y]])/2] -
     Log[x] Log[y] -
     2 PolyLog[2, (1 + x - y - Sqrt[lambsqddt[x, y]])/2] -
     2 PolyLog[2, (1 - x + y - Sqrt[lambsqddt[x, y]])/2] + Pi^2/3);
phi2ddt[x_, y_] := Block[{cl2},
  cl2[z_] := I/2 (PolyLog[2, Exp[-I z]] - PolyLog[2, Exp[I z]]);
  2/Sqrt[-lambsqddt[x, y]] (
    cl2[2 ArcCos[(-1 + x + y)/(2 Sqrt[x y])]] +
     cl2[2 ArcCos[(1 + x - y)/(2 Sqrt[x])]] +
     cl2[2 ArcCos[(1 - x + y)/(2 Sqrt[y])]]
    )
  ];
phi1ddt[x_] := Block[{cl2},
   cl2[z_] := I/2 (PolyLog[2, Exp[-I z]] - PolyLog[2, Exp[I z]]);
   4 Sqrt[x/(1 - x)] cl2[2 ArcSin[Sqrt[x]]]
   ];
phi2ddt[x_] := Block[{lam},
  lam = Sqrt[1 - 1/x];
  1/lam (-4 PolyLog[2, (1 - lam)/2] + 2 Log[(1 - lam)/2]^2 -
     Log[4 x]^2 + Pi^2/3)
  ];
PhiN[x_] :=
  If[x > 1,
   Chop[phi2ddt[x]],
   Chop[phi1ddt[x]]
   ];
PhiN[x_, y_] :=
  If[(lambsqddt[x, y]) < 0,
   Chop[phi2ddt[x, y]],
   Chop[phi1ddt[x, y]]
   ]

(* This is the real part of the B0 function defined as in LoopTools
   (http://www.feynarts.de/looptools/) based on FF by G.J. van
   Oldenborgh.
   *)

ReBJ0[a_?NumberQ, b_?NumberQ, c_?NumberQ, d_?NumberQ] := Module[
   {aa, in, dummy},
   SetMudim[d^2];
   - Re@B0[c^2,a^2,b^2]
   ];

(* here follows the definition of the loop functions
*)

ctilde11 = -(MT^6 - 5*MT^4*MW^2 + 4*MT^2*MW^4 + 3*MT^4*MW^2*Log[MT^2/MW^2])/
 (8*MW^2*(MT^2 - MW^2)^2);

ctilde22 = -(-11520*MT^10*MW^8 + 23040*MT^8*MW^10 - 23040*MT^4*MW^14 +
    11520*MT^2*MW^16 + 10080*MT^10*MW^6*MZ^2 + 51840*MT^8*MW^8*MZ^2 -
    278208*MT^6*MW^10*MZ^2 + 360576*MT^4*MW^12*MZ^2 -
    144288*MT^2*MW^14*MZ^2 + 4320*MT^10*MW^4*MZ^4 - 129672*MT^8*MW^6*MZ^4 +
    351880*MT^6*MW^8*MZ^4 - 396600*MT^4*MW^10*MZ^4 + 157848*MT^2*MW^12*MZ^4 +
    6464*MW^14*MZ^4 - 3600*MT^10*MW^2*MZ^6 + 53496*MT^8*MW^4*MZ^6 +
    44680*MT^6*MW^6*MZ^6 - 113208*MT^4*MW^8*MZ^6 + 49992*MT^2*MW^10*MZ^6 -
    19840*MW^12*MZ^6 - 1944*MH^4*MT^6*MZ^8 - 891*MH^2*MT^8*MZ^8 +
    7200*MT^10*MZ^8 + 5832*MH^4*MT^4*MW^2*MZ^8 + 7128*MH^2*MT^6*MW^2*MZ^8 -
    20520*MT^8*MW^2*MZ^8 - 5184*MH^4*MT^2*MW^4*MZ^8 -
    16119*MH^2*MT^4*MW^4*MZ^8 - 195896*MT^6*MW^4*MZ^8 + 1296*MH^4*MW^6*MZ^8 +
    12474*MH^2*MT^2*MW^6*MZ^8 + 265476*MT^4*MW^6*MZ^8 - 2592*MH^2*MW^8*MZ^8 -
    76260*MT^2*MW^8*MZ^8 + 14240*MW^10*MZ^8 + 162*MH^2*MT^6*MZ^10 +
    4482*MT^8*MZ^10 - 324*MH^2*MT^4*MW^2*MZ^10 - 4455*MT^6*MW^2*MZ^10 +
    162*MH^2*MT^2*MW^4*MZ^10 + 16416*MT^4*MW^4*MZ^10 -
    24219*MT^2*MW^6*MZ^10 + 7776*MW^8*MZ^10 - 6912*MT^6*MZ^12 +
    21168*MT^4*MW^2*MZ^12 - 17280*MT^2*MW^4*MZ^12 + 3024*MW^6*MZ^12)/
  (10368*MW^4*(-MT^2 + MW^2)^3*MZ^6*(MW^2 - MZ^2)) -
 ((-320*MH^2*MT^4*MW^18 + 1816*MH^2*MT^4*MW^16*MZ^2 -
    4*MH^2*MT^10*MW^8*MZ^4 - 36*MH^2*MT^6*MW^12*MZ^4 -
    3856*MH^2*MT^4*MW^14*MZ^4 + 24*MH^2*MT^2*MW^16*MZ^4 -
    4*MH^2*MT^10*MW^6*MZ^6 - 24*MH^2*MT^8*MW^8*MZ^6 +
    60*MH^2*MT^6*MW^10*MZ^6 + 3700*MH^2*MT^4*MW^12*MZ^6 -
    168*MH^2*MT^2*MW^14*MZ^6 - MH^2*MT^10*MW^4*MZ^8 +
    12*MH^2*MT^8*MW^6*MZ^8 + 99*MH^2*MT^6*MW^8*MZ^8 -
    1211*MH^2*MT^4*MW^10*MZ^8 + 474*MH^2*MT^2*MW^12*MZ^8 -
    24*MT^4*MW^12*MZ^8 + 108*MH^2*MT^10*MW^2*MZ^10 +
    18*MH^6*MT^4*MW^4*MZ^10 + 156*MH^2*MT^8*MW^4*MZ^10 +
    12*MH^4*MT^4*MW^6*MZ^10 - 78*MH^2*MT^6*MW^6*MZ^10 -
    122*MH^2*MT^4*MW^8*MZ^10 - 420*MH^2*MT^2*MW^10*MZ^10 -
    12*MT^4*MW^10*MZ^10 - 3*MH^4*MT^4*MW^4*MZ^12 - 74*MH^2*MT^4*MW^6*MZ^12 +
    97*MH^2*MT^4*MW^4*MZ^14 + 24*MH^2*MT^2*MW^6*MZ^14 -
    9*MH^2*MT^4*MW^2*MZ^16 - 33*MH^2*MT^2*MW^4*MZ^16 - 12*MH^2*MW^6*MZ^16 -
    3*MH^2*MT^4*MZ^18 + 3*MH^2*MW^4*MZ^18)*Pi^2)/
  (864*MH^2*MT^4*MW^8*MZ^8*(MW^2 - MZ^2)) -
 (MZ^2*(-72*MH^8*MT^4 - 21*MH^6*MT^6 + 144*MH^8*MT^2*MW^2 +
    231*MH^6*MT^4*MW^2 + 89*MH^4*MT^6*MW^2 - 32*MH^2*MT^8*MW^2 -
    48*MH^8*MW^4 - 330*MH^6*MT^2*MW^4 - 427*MH^4*MT^4*MW^4 + 32*MT^8*MW^4 +
    96*MH^6*MW^6 + 386*MH^4*MT^2*MW^6 + 120*MH^2*MT^4*MW^6 - 32*MT^6*MW^6 -
    48*MH^4*MW^8 - 88*MH^2*MT^2*MW^8 - 32*MT^4*MW^8 + 32*MT^2*MW^10 +
    78*MH^6*MT^4*MZ^2 - 5*MH^4*MT^6*MZ^2 - 16*MH^2*MT^8*MZ^2 -
    150*MH^6*MT^2*MW^2*MZ^2 - 191*MH^4*MT^4*MW^2*MZ^2 -
    15*MH^2*MT^6*MW^2*MZ^2 + 16*MT^8*MW^2*MZ^2 + 48*MH^6*MW^4*MZ^2 +
    316*MH^4*MT^2*MW^4*MZ^2 + 309*MH^2*MT^4*MW^4*MZ^2 - 16*MT^6*MW^4*MZ^2 -
    96*MH^4*MW^6*MZ^2 - 326*MH^2*MT^2*MW^6*MZ^2 - 16*MT^4*MW^6*MZ^2 +
    48*MH^2*MW^8*MZ^2 + 16*MT^2*MW^8*MZ^2)*Log[MH])/
  (192*MW^4*(-MH^2 + MW^2)*(-MT^2 + MW^2)^2*(MH^2 - MZ^2)*(MW^2 - MZ^2)) +
 ((12*MH^10*MT^2*MZ^2 + 12*MH^10*MW^2*MZ^2 - 12*MH^8*MT^2*MW^2*MZ^2 -
    54*MH^6*MT^4*MW^2*MZ^2 + 24*MH^4*MT^6*MW^2*MZ^2 - 36*MH^8*MW^4*MZ^2 -
    34*MH^6*MT^2*MW^4*MZ^2 - 12*MH^4*MT^4*MW^4*MZ^2 + 36*MH^6*MW^6*MZ^2 +
    3*MH^4*MT^2*MW^6*MZ^2 - 12*MH^4*MW^8*MZ^2 + 60*MH^2*MT^2*MW^8*MZ^2 -
    16*MT^2*MW^10*MZ^2 - 12*MH^8*MT^2*MZ^4 - 12*MH^8*MW^2*MZ^4 +
    28*MH^6*MT^2*MW^2*MZ^4 + 54*MH^4*MT^4*MW^2*MZ^4 -
    24*MH^2*MT^6*MW^2*MZ^4 + 36*MH^6*MW^4*MZ^4 + 18*MH^4*MT^2*MW^4*MZ^4 +
    12*MH^2*MT^4*MW^4*MZ^4 - 36*MH^4*MW^6*MZ^4 - 45*MH^2*MT^2*MW^6*MZ^4 +
    12*MH^2*MW^8*MZ^4 - 8*MT^2*MW^8*MZ^4)*Log[MH]^2)/
  (48*MH^2*MT^2*MW^6*(MH^2 - MZ^2)*(MW^2 - MZ^2)) -
 ((-15360*MT^14*MW^8 + 30720*MT^12*MW^10 + 30720*MT^10*MW^12 -
    122880*MT^8*MW^14 + 107520*MT^6*MW^16 - 30720*MT^4*MW^18 +
    13440*MT^14*MW^6*MZ^2 + 7680*MT^12*MW^8*MZ^2 - 65280*MT^10*MW^10*MZ^2 +
    62976*MT^8*MW^12*MZ^2 - 20352*MT^6*MW^14*MZ^2 - 6144*MT^4*MW^16*MZ^2 +
    7680*MT^2*MW^18*MZ^2 + 5760*MT^14*MW^4*MZ^4 - 56544*MT^12*MW^6*MZ^4 -
    37312*MT^10*MW^8*MZ^4 + 492160*MT^8*MW^10*MZ^4 - 649728*MT^6*MW^12*MZ^4 +
    322784*MT^4*MW^14*MZ^4 - 60224*MT^2*MW^16*MZ^4 - 4800*MT^14*MW^2*MZ^6 +
    12960*MT^12*MW^4*MZ^6 + 118256*MT^10*MW^6*MZ^6 - 720448*MT^8*MW^8*MZ^6 +
    941744*MT^6*MW^10*MZ^6 - 448192*MT^4*MW^12*MZ^6 + 53312*MT^2*MW^14*MZ^6 +
    9152*MW^16*MZ^6 + 864*MH^4*MT^10*MZ^8 + 756*MH^2*MT^12*MZ^8 +
    13056*MT^14*MZ^8 - 4320*MH^4*MT^8*MW^2*MZ^8 - 7776*MH^2*MT^10*MW^2*MZ^8 -
    15840*MT^12*MW^2*MZ^8 + 6912*MH^4*MT^6*MW^4*MZ^8 +
    21060*MH^2*MT^8*MW^4*MZ^8 + 33248*MT^10*MW^4*MZ^8 -
    5184*MH^4*MT^4*MW^6*MZ^8 - 22680*MH^2*MT^6*MW^6*MZ^8 +
    308864*MT^8*MW^6*MZ^8 + 1728*MH^4*MT^2*MW^8*MZ^8 +
    12096*MH^2*MT^4*MW^8*MZ^8 - 478912*MT^6*MW^8*MZ^8 -
    3456*MH^2*MT^2*MW^10*MZ^8 + 160736*MT^4*MW^10*MZ^8 +
    20192*MT^2*MW^12*MZ^8 - 16000*MW^14*MZ^8 - 216*MH^4*MT^8*MZ^10 -
    405*MH^2*MT^10*MZ^10 - 5436*MT^12*MZ^10 + 1080*MH^4*MT^6*MW^2*MZ^10 +
    2376*MH^2*MT^8*MW^2*MZ^10 + 13020*MT^10*MW^2*MZ^10 -
    1728*MH^4*MT^4*MW^4*MZ^10 - 5481*MH^2*MT^6*MW^4*MZ^10 -
    101300*MT^8*MW^4*MZ^10 + 1296*MH^4*MT^2*MW^6*MZ^10 +
    5670*MH^2*MT^4*MW^6*MZ^10 + 124964*MT^6*MW^6*MZ^10 -
    432*MH^4*MW^8*MZ^10 - 3024*MH^2*MT^2*MW^8*MZ^10 - 36432*MT^4*MW^8*MZ^10 +
    864*MH^2*MW^10*MZ^10 - 5600*MT^2*MW^10*MZ^10 + 6560*MW^12*MZ^10 +
    54*MH^2*MT^8*MZ^12 + 4179*MT^10*MZ^12 - 108*MH^2*MT^6*MW^2*MZ^12 -
    9084*MT^8*MW^2*MZ^12 + 54*MH^2*MT^4*MW^4*MZ^12 + 6795*MT^6*MW^4*MZ^12 -
    6726*MT^4*MW^6*MZ^12 + 7140*MT^2*MW^8*MZ^12 - 2304*MW^10*MZ^12 -
    1584*MT^8*MZ^14 + 5976*MT^6*MW^2*MZ^14 - 6840*MT^4*MW^4*MZ^14 +
    3528*MT^2*MW^6*MZ^14 - 1080*MW^8*MZ^14)*Log[MT])/
  (1728*MW^4*(-MT^2 + MW^2)^4*MZ^6*(MW^2 - MZ^2)*(-4*MT^2 + MZ^2)) +
 (MZ^2*(-177*MH^10*MT^8 + 306*MH^8*MT^10 - 117*MH^6*MT^12 +
    48*MH^12*MT^4*MW^2 + 651*MH^10*MT^6*MW^2 - 1121*MH^8*MT^8*MW^2 +
    183*MH^6*MT^10*MW^2 + 101*MH^4*MT^12*MW^2 + 32*MH^2*MT^14*MW^2 -
    72*MH^12*MT^2*MW^4 - 894*MH^10*MT^4*MW^4 + 133*MH^8*MT^6*MW^4 +
    401*MH^6*MT^8*MW^4 - 545*MH^4*MT^10*MW^4 - 80*MH^2*MT^12*MW^4 -
    32*MT^14*MW^4 + 48*MH^12*MW^6 + 516*MH^10*MT^2*MW^6 +
    1510*MH^8*MT^4*MW^6 + 503*MH^6*MT^6*MW^6 + 1137*MH^4*MT^8*MW^6 +
    56*MH^2*MT^10*MW^6 + 96*MT^12*MW^6 - 192*MH^10*MW^8 -
    1044*MH^8*MT^2*MW^8 - 1534*MH^6*MT^4*MW^8 - 1079*MH^4*MT^6*MW^8 +
    296*MH^2*MT^8*MW^8 + 288*MH^8*MW^10 + 756*MH^6*MT^2*MW^10 +
    254*MH^4*MT^4*MW^10 - 904*MH^2*MT^6*MW^10 - 320*MT^8*MW^10 -
    192*MH^6*MW^12 + 84*MH^4*MT^2*MW^12 + 904*MH^2*MT^4*MW^12 +
    480*MT^6*MW^12 + 48*MH^4*MW^14 - 304*MH^2*MT^2*MW^14 - 288*MT^4*MW^14 +
    64*MT^2*MW^16 + 6*MH^10*MT^6*MZ^2 + 179*MH^8*MT^8*MZ^2 -
    324*MH^6*MT^10*MZ^2 + 91*MH^4*MT^12*MZ^2 + 16*MH^2*MT^14*MZ^2 -
    54*MH^10*MT^4*MW^2*MZ^2 - 667*MH^8*MT^6*MW^2*MZ^2 +
    1369*MH^6*MT^8*MW^2*MZ^2 - 499*MH^4*MT^10*MW^2*MZ^2 -
    139*MH^2*MT^12*MW^2*MZ^2 - 16*MT^14*MW^2*MZ^2 + 72*MH^10*MT^2*MW^4*MZ^2 +
    836*MH^8*MT^4*MW^4*MZ^2 - 509*MH^6*MT^6*MW^4*MZ^2 +
    171*MH^4*MT^8*MW^4*MZ^2 + 823*MH^2*MT^10*MW^4*MZ^2 + 48*MT^12*MW^4*MZ^2 -
    48*MH^10*MW^6*MZ^2 - 444*MH^8*MT^2*MW^6*MZ^2 - 1196*MH^6*MT^4*MW^6*MZ^2 -
    679*MH^4*MT^6*MW^6*MZ^2 - 1775*MH^2*MT^8*MW^6*MZ^2 + 192*MH^8*MW^8*MZ^2 +
    876*MH^6*MT^2*MW^8*MZ^2 + 1552*MH^4*MT^4*MW^8*MZ^2 +
    1825*MH^2*MT^6*MW^8*MZ^2 - 160*MT^8*MW^8*MZ^2 - 288*MH^6*MW^10*MZ^2 -
    828*MH^4*MT^2*MW^10*MZ^2 - 994*MH^2*MT^4*MW^10*MZ^2 +
    240*MT^6*MW^10*MZ^2 + 192*MH^4*MW^12*MZ^2 + 292*MH^2*MT^2*MW^12*MZ^2 -
    144*MT^4*MW^12*MZ^2 - 48*MH^2*MW^14*MZ^2 + 32*MT^2*MW^14*MZ^2)*Log[MH]*
   Log[MT])/(192*MH^2*MT^2*MW^4*(MH^2 - MW^2)*(MT^2 - MW^2)^3*(MH^2 - MZ^2)*
   (MW^2 - MZ^2)) + ((32*MT^18*MW^6 - 128*MT^16*MW^8 + 480*MT^14*MW^10 -
    704*MT^12*MW^12 + 320*MT^10*MW^14 + 32*MT^18*MW^4*MZ^2 +
    64*MT^16*MW^6*MZ^2 - 1056*MT^14*MW^8*MZ^2 + 1024*MT^12*MW^10*MZ^2 +
    704*MT^10*MW^12*MZ^2 - 768*MT^8*MW^14*MZ^2 + 8*MT^18*MW^2*MZ^4 -
    128*MT^16*MW^4*MZ^4 - 360*MT^14*MW^6*MZ^4 + 3280*MT^12*MW^8*MZ^4 -
    4432*MT^10*MW^10*MZ^4 + 1056*MT^8*MW^12*MZ^4 + 576*MT^6*MW^14*MZ^4 -
    864*MT^18*MZ^6 - 36*MH^6*MT^10*MW^2*MZ^6 + 225*MH^4*MT^12*MW^2*MZ^6 -
    270*MH^2*MT^14*MW^2*MZ^6 + 2280*MT^16*MW^2*MZ^6 +
    108*MH^6*MT^8*MW^4*MZ^6 - 1068*MH^4*MT^10*MW^4*MZ^6 +
    2040*MH^2*MT^12*MW^4*MZ^6 - 456*MT^14*MW^4*MZ^6 -
    144*MH^6*MT^6*MW^6*MZ^6 + 1857*MH^4*MT^8*MW^6*MZ^6 -
    3918*MH^2*MT^10*MW^6*MZ^6 - 6952*MT^12*MW^6*MZ^6 +
    72*MH^6*MT^4*MW^8*MZ^6 - 1194*MH^4*MT^6*MW^8*MZ^6 +
    2484*MH^2*MT^8*MW^8*MZ^6 + 7888*MT^10*MW^8*MZ^6 +
    180*MH^4*MT^4*MW^10*MZ^6 - 240*MH^2*MT^6*MW^10*MZ^6 +
    1152*MT^8*MW^10*MZ^6 - 96*MH^2*MT^4*MW^12*MZ^6 - 2144*MT^6*MW^12*MZ^6 -
    256*MT^4*MW^14*MZ^6 + 24*MH^4*MT^10*MW^2*MZ^8 - 78*MH^2*MT^12*MW^2*MZ^8 +
    114*MT^14*MW^2*MZ^8 - 48*MH^4*MT^8*MW^4*MZ^8 + 240*MH^2*MT^10*MW^4*MZ^8 +
    1388*MT^12*MW^4*MZ^8 + 24*MH^4*MT^6*MW^6*MZ^8 - 222*MH^2*MT^8*MW^6*MZ^8 +
    850*MT^10*MW^6*MZ^8 + 36*MH^2*MT^6*MW^8*MZ^8 - 4008*MT^8*MW^8*MZ^8 +
    24*MH^2*MT^4*MW^10*MZ^8 + 1672*MT^6*MW^10*MZ^8 - 16*MT^4*MW^12*MZ^8 +
    24*MH^2*MT^10*MW^2*MZ^10 - 1537*MT^12*MW^2*MZ^10 -
    48*MH^2*MT^8*MW^4*MZ^10 + 2428*MT^10*MW^4*MZ^10 +
    24*MH^2*MT^6*MW^6*MZ^10 - 897*MT^8*MW^6*MZ^10 + 922*MT^6*MW^8*MZ^10 -
    1492*MT^4*MW^10*MZ^10 + 576*MT^2*MW^12*MZ^10 + 756*MT^10*MW^2*MZ^12 -
    2052*MT^8*MW^4*MZ^12 + 1728*MT^6*MW^6*MZ^12 - 528*MT^4*MW^8*MZ^12 +
    192*MT^2*MW^10*MZ^12 - 96*MW^12*MZ^12 + 24*MT^4*MW^6*MZ^14 -
    48*MT^2*MW^8*MZ^14 + 24*MW^10*MZ^14)*Log[MT]^2)/
  (576*MT^4*MW^6*(MT^2 - MW^2)^4*MZ^4*(MW^2 - MZ^2)) +
 ((864*MT^8*MW^6 - 10256*MT^6*MW^8 + 19728*MT^4*MW^10 - 12480*MT^2*MW^12 +
    2432*MW^14 - 1512*MT^8*MW^4*MZ^2 + 19216*MT^6*MW^6*MZ^2 -
    37512*MT^4*MW^8*MZ^2 + 24096*MT^2*MW^10*MZ^2 - 4864*MW^12*MZ^2 +
    243*MT^10*MZ^4 + 558*MT^8*MW^2*MZ^4 - 6179*MT^6*MW^4*MZ^4 +
    14490*MT^4*MW^6*MZ^4 - 11256*MT^2*MW^8*MZ^4 + 2432*MW^10*MZ^4 -
    153*MT^8*MZ^6 - 459*MT^4*MW^4*MZ^6 + 612*MT^2*MW^6*MZ^6)*Log[mu])/
  (432*MW^4*(-MT^2 + MW^2)^3*MZ^2*(MW^2 - MZ^2)) +
 ((-384*MT^8*MW^4 + 96*MT^6*MW^6 + 1008*MT^4*MW^8 - 800*MT^2*MW^10 +
    128*MW^12 + 660*MT^8*MW^2*MZ^2 + 24*MT^6*MW^4*MZ^2 -
    2124*MT^4*MW^6*MZ^2 + 1600*MT^2*MW^8*MZ^2 - 256*MW^10*MZ^2 +
    138*MT^8*MZ^4 - 453*MT^6*MW^2*MZ^4 + 1035*MT^4*MW^4*MZ^4 -
    800*MT^2*MW^6*MZ^4 + 128*MW^8*MZ^4 - 153*MT^6*MZ^6 + 153*MT^4*MW^2*MZ^6)*
   Log[MT]*Log[mu])/(36*(-MT^2 + MW^2)^4*MZ^2*(MW^2 - MZ^2)) -
 (16*(MW^2 - MZ^2)*Log[mu]^2)/(9*MZ^2) +
 ((-3840*MH^2*MT^10*MW^12 + 15360*MH^2*MT^8*MW^14 + 3840*MT^10*MW^14 -
    23040*MH^2*MT^6*MW^16 - 15360*MT^8*MW^16 + 15360*MH^2*MT^4*MW^18 +
    23040*MT^6*MW^18 - 3840*MH^2*MT^2*MW^20 - 15360*MT^4*MW^20 +
    3840*MT^2*MW^22 + 7200*MH^2*MT^10*MW^10*MZ^2 -
    2304*MH^2*MT^8*MW^12*MZ^2 - 7200*MT^10*MW^12*MZ^2 -
    22464*MH^2*MT^6*MW^14*MZ^2 + 2304*MT^8*MW^14*MZ^2 +
    23040*MH^2*MT^4*MW^16*MZ^2 + 22464*MT^6*MW^16*MZ^2 -
    5472*MH^2*MT^2*MW^18*MZ^2 - 23040*MT^4*MW^18*MZ^2 +
    5472*MT^2*MW^20*MZ^2 - 1824*MH^2*MT^10*MW^8*MZ^4 -
    17984*MH^2*MT^8*MW^10*MZ^4 + 1824*MT^10*MW^10*MZ^4 +
    65456*MH^2*MT^6*MW^12*MZ^4 + 17984*MT^8*MW^12*MZ^4 -
    48288*MH^2*MT^4*MW^14*MZ^4 - 65456*MT^6*MW^14*MZ^4 +
    5712*MH^2*MT^2*MW^16*MZ^4 + 48288*MT^4*MW^16*MZ^4 +
    1152*MH^2*MW^18*MZ^4 - 5712*MT^2*MW^18*MZ^4 - 1152*MW^20*MZ^4 -
    2640*MH^2*MT^10*MW^6*MZ^6 - 55008*MH^2*MT^8*MW^8*MZ^6 +
    2640*MT^10*MW^8*MZ^6 + 103008*MH^2*MT^6*MW^10*MZ^6 +
    55008*MT^8*MW^10*MZ^6 - 98592*MH^2*MT^4*MW^12*MZ^6 -
    103008*MT^6*MW^12*MZ^6 + 48048*MH^2*MT^2*MW^14*MZ^6 +
    98592*MT^4*MW^14*MZ^6 - 7488*MH^2*MW^16*MZ^6 - 48048*MT^2*MW^16*MZ^6 +
    7488*MW^18*MZ^6 - 432*MH^6*MT^8*MW^2*MZ^8 + 2592*MH^2*MT^12*MW^2*MZ^8 +
    1512*MH^6*MT^6*MW^4*MZ^8 + 297*MH^4*MT^8*MW^4*MZ^8 -
    4464*MH^2*MT^10*MW^4*MZ^8 - 2592*MT^12*MW^4*MZ^8 -
    1944*MH^6*MT^4*MW^6*MZ^8 - 972*MH^4*MT^6*MW^6*MZ^8 +
    108471*MH^2*MT^8*MW^6*MZ^8 + 4788*MT^10*MW^6*MZ^8 +
    864*MH^6*MT^2*MW^8*MZ^8 + 1485*MH^4*MT^4*MW^8*MZ^8 -
    185232*MH^2*MT^6*MW^8*MZ^8 - 110604*MT^8*MW^8*MZ^8 -
    378*MH^4*MT^2*MW^10*MZ^8 + 158067*MH^2*MT^4*MW^10*MZ^8 +
    189552*MT^6*MW^10*MZ^8 - 432*MH^4*MW^12*MZ^8 -
    81738*MH^2*MT^2*MW^12*MZ^8 - 161820*MT^4*MW^12*MZ^8 +
    14976*MH^2*MW^14*MZ^8 + 82548*MT^2*MW^14*MZ^8 - 14544*MW^16*MZ^8 +
    432*MH^6*MT^8*MZ^10 - 2592*MH^2*MT^12*MZ^10 - 1512*MH^6*MT^6*MW^2*MZ^10 -
    297*MH^4*MT^8*MW^2*MZ^10 + 5892*MH^2*MT^10*MW^2*MZ^10 +
    2592*MT^12*MW^2*MZ^10 + 1944*MH^6*MT^4*MW^4*MZ^10 +
    918*MH^4*MT^6*MW^4*MZ^10 - 52972*MH^2*MT^8*MW^4*MZ^10 -
    6216*MT^10*MW^4*MZ^10 - 864*MH^6*MT^2*MW^6*MZ^10 -
    1377*MH^4*MT^4*MW^6*MZ^10 + 68140*MH^2*MT^6*MW^6*MZ^10 +
    55105*MT^8*MW^6*MZ^10 + 324*MH^4*MT^2*MW^8*MZ^10 -
    54276*MH^2*MT^4*MW^8*MZ^10 - 72406*MT^6*MW^8*MZ^10 +
    432*MH^4*MW^10*MZ^10 + 40800*MH^2*MT^2*MW^10*MZ^10 +
    57921*MT^4*MW^10*MZ^10 - 9216*MH^2*MW^12*MZ^10 - 41556*MT^2*MW^12*MZ^10 +
    8784*MW^14*MZ^10 + 54*MH^4*MT^6*MW^2*MZ^12 + 1521*MH^2*MT^8*MW^2*MZ^12 -
    108*MH^4*MT^4*MW^4*MZ^12 + 2088*MH^2*MT^6*MW^4*MZ^12 -
    1521*MT^8*MW^4*MZ^12 + 54*MH^4*MT^2*MW^6*MZ^12 -
    5067*MH^2*MT^4*MW^6*MZ^12 - 2142*MT^6*MW^6*MZ^12 +
    738*MH^2*MT^2*MW^8*MZ^12 + 5175*MT^4*MW^8*MZ^12 + 720*MH^2*MW^10*MZ^12 -
    792*MT^2*MW^10*MZ^12 - 720*MW^12*MZ^12 + 648*MH^2*MT^8*MZ^14 -
    3096*MH^2*MT^6*MW^2*MZ^14 - 648*MT^8*MW^2*MZ^14 +
    5544*MH^2*MT^4*MW^4*MZ^14 + 3096*MT^6*MW^4*MZ^14 -
    2952*MH^2*MT^2*MW^6*MZ^14 - 5544*MT^4*MW^6*MZ^14 - 144*MH^2*MW^8*MZ^14 +
    2952*MT^2*MW^8*MZ^14 + 144*MW^10*MZ^14)*Log[MW])/
  (1728*MW^4*(-MH^2 + MW^2)*(-MT^2 + MW^2)^4*MZ^6*(MW^2 - MZ^2)^2) -
 (MZ^2*(96*MH^12*MT^8 - 192*MH^12*MT^6*MW^2 - 369*MH^10*MT^8*MW^2 -
    126*MH^8*MT^10*MW^2 + 75*MH^6*MT^12*MW^2 + 48*MH^12*MT^4*MW^4 +
    843*MH^10*MT^6*MW^4 - MH^8*MT^8*MW^4 - 57*MH^6*MT^10*MW^4 -
    91*MH^4*MT^12*MW^4 + 32*MH^2*MT^14*MW^4 + 120*MH^12*MT^2*MW^6 -
    318*MH^10*MT^4*MW^6 - 59*MH^8*MT^6*MW^6 + 265*MH^6*MT^8*MW^6 +
    127*MH^4*MT^10*MW^6 - 80*MH^2*MT^12*MW^6 - 32*MT^14*MW^6 -
    48*MH^12*MW^8 - 444*MH^10*MT^2*MW^8 - 314*MH^8*MT^4*MW^8 +
    47*MH^6*MT^6*MW^8 + 729*MH^4*MT^8*MW^8 + 56*MH^2*MT^10*MW^8 +
    96*MT^12*MW^8 + 192*MH^10*MW^10 + 860*MH^8*MT^2*MW^10 +
    170*MH^6*MT^4*MW^10 - 1871*MH^4*MT^6*MW^10 - 312*MH^2*MT^8*MW^10 -
    288*MH^8*MW^12 - 692*MH^6*MT^2*MW^12 + 1238*MH^4*MT^4*MW^12 +
    920*MH^2*MT^6*MW^12 - 192*MT^8*MW^12 + 192*MH^6*MW^14 -
    84*MH^4*MT^2*MW^14 - 920*MH^2*MT^4*MW^14 + 96*MT^6*MW^14 -
    48*MH^4*MW^16 + 304*MH^2*MT^2*MW^16 + 96*MT^4*MW^16 - 64*MT^2*MW^18 -
    96*MH^10*MT^8*MZ^2 + 198*MH^10*MT^6*MW^2*MZ^2 + 499*MH^8*MT^8*MW^2*MZ^2 +
    108*MH^6*MT^10*MW^2*MZ^2 - 101*MH^4*MT^12*MW^2*MZ^2 +
    16*MH^2*MT^14*MW^2*MZ^2 - 54*MH^10*MT^4*MW^4*MZ^2 -
    1243*MH^8*MT^6*MW^4*MZ^2 - 7*MH^6*MT^8*MW^4*MZ^2 -
    259*MH^4*MT^10*MW^4*MZ^2 + 53*MH^2*MT^12*MW^4*MZ^2 - 16*MT^14*MW^4*MZ^2 -
    120*MH^10*MT^2*MW^6*MZ^2 + 644*MH^8*MT^4*MW^6*MZ^2 +
    451*MH^6*MT^6*MW^6*MZ^2 + 99*MH^4*MT^8*MW^6*MZ^2 +
    151*MH^2*MT^10*MW^6*MZ^2 + 48*MT^12*MW^6*MZ^2 + 48*MH^10*MW^8*MZ^2 +
    388*MH^8*MT^2*MW^8*MZ^2 - 140*MH^6*MT^4*MW^8*MZ^2 +
    401*MH^4*MT^6*MW^8*MZ^2 - 615*MH^2*MT^8*MW^8*MZ^2 - 192*MH^8*MW^10*MZ^2 -
    772*MH^6*MT^2*MW^10*MZ^2 - 776*MH^4*MT^4*MW^10*MZ^2 +
    361*MH^2*MT^6*MW^10*MZ^2 - 96*MT^8*MW^10*MZ^2 + 288*MH^6*MW^12*MZ^2 +
    828*MH^4*MT^2*MW^12*MZ^2 + 278*MH^2*MT^4*MW^12*MZ^2 +
    48*MT^6*MW^12*MZ^2 - 192*MH^4*MW^14*MZ^2 - 292*MH^2*MT^2*MW^14*MZ^2 +
    48*MT^4*MW^14*MZ^2 + 48*MH^2*MW^16*MZ^2 - 32*MT^2*MW^16*MZ^2)*Log[MH]*
   Log[MW])/(192*MH^2*MT^2*MW^6*(MH^2 - MW^2)*(MT^2 - MW^2)^3*(MH^2 - MZ^2)*
   (MW^2 - MZ^2)) + ((1280*MH^4*MT^16*MW^12 - 5120*MH^4*MT^14*MW^14 -
    1280*MH^2*MT^16*MW^14 + 3840*MH^4*MT^12*MW^16 + 5120*MH^2*MT^14*MW^16 +
    12800*MH^4*MT^10*MW^18 - 3840*MH^2*MT^12*MW^18 - 32000*MH^4*MT^8*MW^20 -
    12800*MH^2*MT^10*MW^20 + 30720*MH^4*MT^6*MW^22 + 32000*MH^2*MT^8*MW^22 -
    14080*MH^4*MT^4*MW^24 - 30720*MH^2*MT^6*MW^24 + 2560*MH^4*MT^2*MW^26 +
    14080*MH^2*MT^4*MW^26 - 2560*MH^2*MT^2*MW^28 -
    2400*MH^4*MT^16*MW^10*MZ^2 + 11520*MH^4*MT^14*MW^12*MZ^2 +
    2400*MH^2*MT^16*MW^12*MZ^2 - 14880*MH^4*MT^12*MW^14*MZ^2 -
    11520*MH^2*MT^14*MW^14*MZ^2 - 24768*MH^4*MT^10*MW^16*MZ^2 +
    14880*MH^2*MT^12*MW^16*MZ^2 + 101472*MH^4*MT^8*MW^18*MZ^2 +
    24768*MH^2*MT^10*MW^18*MZ^2 - 129408*MH^4*MT^6*MW^20*MZ^2 -
    101472*MH^2*MT^8*MW^20*MZ^2 + 75552*MH^4*MT^4*MW^22*MZ^2 +
    129408*MH^2*MT^6*MW^22*MZ^2 - 17088*MH^4*MT^2*MW^24*MZ^2 -
    75552*MH^2*MT^4*MW^24*MZ^2 + 17088*MH^2*MT^2*MW^26*MZ^2 +
    608*MH^4*MT^16*MW^8*MZ^4 - 7040*MH^4*MT^14*MW^10*MZ^4 -
    608*MH^2*MT^16*MW^10*MZ^4 + 6624*MH^4*MT^12*MW^12*MZ^4 +
    7040*MH^2*MT^14*MW^12*MZ^4 + 51008*MH^4*MT^10*MW^14*MZ^4 -
    6624*MH^2*MT^12*MW^14*MZ^4 - 174752*MH^4*MT^8*MW^16*MZ^4 -
    51008*MH^2*MT^10*MW^16*MZ^4 + 247296*MH^4*MT^6*MW^18*MZ^4 +
    174752*MH^2*MT^8*MW^18*MZ^4 - 169696*MH^4*MT^4*MW^20*MZ^4 -
    247296*MH^2*MT^6*MW^20*MZ^4 + 46144*MH^4*MT^2*MW^22*MZ^4 +
    169696*MH^2*MT^4*MW^22*MZ^4 - 192*MH^4*MW^24*MZ^4 -
    46144*MH^2*MT^2*MW^24*MZ^4 + 192*MH^2*MW^26*MZ^4 +
    880*MH^4*MT^16*MW^6*MZ^6 - 112*MH^4*MT^14*MW^8*MZ^6 -
    880*MH^2*MT^16*MW^8*MZ^6 + 20592*MH^4*MT^12*MW^10*MZ^6 +
    112*MH^2*MT^14*MW^10*MZ^6 - 98752*MH^4*MT^10*MW^12*MZ^6 -
    20592*MH^2*MT^12*MW^12*MZ^6 + 221008*MH^4*MT^8*MW^14*MZ^6 +
    98752*MH^2*MT^10*MW^14*MZ^6 - 296112*MH^4*MT^6*MW^16*MZ^6 -
    221008*MH^2*MT^8*MW^16*MZ^6 + 217808*MH^4*MT^4*MW^18*MZ^6 +
    296112*MH^2*MT^6*MW^18*MZ^6 - 67616*MH^4*MT^2*MW^20*MZ^6 -
    217808*MH^2*MT^4*MW^20*MZ^6 + 1536*MH^4*MW^22*MZ^6 +
    67616*MH^2*MT^2*MW^22*MZ^6 - 1536*MH^2*MW^24*MZ^6 -
    276*MH^4*MT^16*MW^4*MZ^8 + 264*MH^4*MT^14*MW^6*MZ^8 +
    372*MH^2*MT^16*MW^6*MZ^8 - 17820*MH^4*MT^12*MW^8*MZ^8 -
    648*MH^2*MT^14*MW^8*MZ^8 - 96*MT^16*MW^8*MZ^8 +
    82920*MH^4*MT^10*MW^10*MZ^8 + 18108*MH^2*MT^12*MW^10*MZ^8 +
    384*MT^14*MW^10*MZ^8 - 190908*MH^4*MT^8*MW^12*MZ^8 -
    81960*MH^2*MT^10*MW^12*MZ^8 - 288*MT^12*MW^12*MZ^8 +
    253464*MH^4*MT^6*MW^14*MZ^8 + 188508*MH^2*MT^8*MW^14*MZ^8 -
    960*MT^10*MW^14*MZ^8 - 183108*MH^4*MT^4*MW^16*MZ^8 -
    251160*MH^2*MT^6*MW^16*MZ^8 + 2400*MT^8*MW^16*MZ^8 +
    62904*MH^4*MT^2*MW^18*MZ^8 + 182052*MH^2*MT^4*MW^18*MZ^8 -
    2304*MT^6*MW^18*MZ^8 - 5136*MH^4*MW^20*MZ^8 -
    62712*MH^2*MT^2*MW^20*MZ^8 + 1056*MT^4*MW^20*MZ^8 +
    5136*MH^2*MW^22*MZ^8 - 192*MT^2*MW^22*MZ^8 + 1636*MH^4*MT^16*MW^2*MZ^10 +
    72*MH^10*MT^8*MW^4*MZ^10 + 81*MH^8*MT^10*MW^4*MZ^10 -
    378*MH^6*MT^12*MW^4*MZ^10 - 3538*MH^4*MT^14*MW^4*MZ^10 -
    1684*MH^2*MT^16*MW^4*MZ^10 - 360*MH^10*MT^6*MW^6*MZ^10 -
    420*MH^8*MT^8*MW^6*MZ^10 + 651*MH^6*MT^10*MW^6*MZ^10 -
    2166*MH^4*MT^12*MW^6*MZ^10 + 3730*MH^2*MT^14*MW^6*MZ^10 +
    48*MT^16*MW^6*MZ^10 + 648*MH^10*MT^4*MW^8*MZ^10 +
    1137*MH^8*MT^6*MW^8*MZ^10 + 1938*MH^6*MT^8*MW^8*MZ^10 -
    10152*MH^4*MT^10*MW^8*MZ^10 + 2400*MH^2*MT^12*MW^8*MZ^10 -
    192*MT^14*MW^8*MZ^10 - 504*MH^10*MT^2*MW^10*MZ^10 -
    2130*MH^8*MT^4*MW^10*MZ^10 - 5385*MH^6*MT^6*MW^10*MZ^10 +
    75294*MH^4*MT^8*MW^10*MZ^10 + 8292*MH^2*MT^10*MW^10*MZ^10 +
    144*MT^12*MW^10*MZ^10 + 144*MH^10*MW^12*MZ^10 +
    1908*MH^8*MT^2*MW^12*MZ^10 + 5754*MH^6*MT^4*MW^12*MZ^10 -
    133842*MH^4*MT^6*MW^12*MZ^10 - 74388*MH^2*MT^8*MW^12*MZ^10 +
    480*MT^10*MW^12*MZ^10 - 576*MH^8*MW^14*MZ^10 -
    3444*MH^6*MT^2*MW^14*MZ^10 + 101768*MH^4*MT^4*MW^14*MZ^10 +
    136650*MH^2*MT^6*MW^14*MZ^10 - 1200*MT^8*MW^14*MZ^10 +
    864*MH^6*MW^16*MZ^10 - 40904*MH^4*MT^2*MW^16*MZ^10 -
    105512*MH^2*MT^4*MW^16*MZ^10 + 1152*MT^6*MW^16*MZ^10 +
    8304*MH^4*MW^18*MZ^10 + 42848*MH^2*MT^2*MW^18*MZ^10 -
    528*MT^4*MW^18*MZ^10 - 8736*MH^2*MW^20*MZ^10 + 96*MT^2*MW^20*MZ^10 -
    1728*MH^4*MT^16*MZ^12 - 72*MH^10*MT^8*MW^2*MZ^12 -
    81*MH^8*MT^10*MW^2*MZ^12 + 378*MH^6*MT^12*MW^2*MZ^12 +
    4026*MH^4*MT^14*MW^2*MZ^12 + 1680*MH^2*MT^16*MW^2*MZ^12 +
    360*MH^10*MT^6*MW^4*MZ^12 + 354*MH^8*MT^8*MW^4*MZ^12 -
    501*MH^6*MT^10*MW^4*MZ^12 + 4200*MH^4*MT^12*MW^4*MZ^12 -
    3834*MH^2*MT^14*MW^4*MZ^12 + 48*MT^16*MW^4*MZ^12 -
    648*MH^10*MT^4*MW^6*MZ^12 - 1005*MH^8*MT^6*MW^6*MZ^12 -
    2316*MH^6*MT^8*MW^6*MZ^12 - 17158*MH^4*MT^10*MW^6*MZ^12 -
    4722*MH^2*MT^12*MW^6*MZ^12 - 192*MT^14*MW^6*MZ^12 +
    504*MH^10*MT^2*MW^8*MZ^12 + 2064*MH^8*MT^4*MW^8*MZ^12 +
    5859*MH^6*MT^6*MW^8*MZ^12 + 4048*MH^4*MT^8*MW^8*MZ^12 +
    17908*MH^2*MT^10*MW^8*MZ^12 + 144*MT^12*MW^8*MZ^12 -
    144*MH^10*MW^10*MZ^12 - 1908*MH^8*MT^2*MW^10*MZ^12 -
    6168*MH^6*MT^4*MW^10*MZ^12 + 35424*MH^4*MT^6*MW^10*MZ^12 -
    2110*MH^2*MT^8*MW^10*MZ^12 + 480*MT^10*MW^10*MZ^12 +
    576*MH^8*MW^12*MZ^12 + 3612*MH^6*MT^2*MW^12*MZ^12 -
    41308*MH^4*MT^4*MW^12*MZ^12 - 41142*MH^2*MT^6*MW^12*MZ^12 -
    1200*MT^8*MW^12*MZ^12 - 864*MH^6*MW^14*MZ^12 +
    22096*MH^4*MT^2*MW^14*MZ^12 + 46588*MH^2*MT^4*MW^14*MZ^12 +
    1152*MT^6*MW^14*MZ^12 - 7536*MH^4*MW^16*MZ^12 -
    24400*MH^2*MT^2*MW^16*MZ^12 - 528*MT^4*MW^16*MZ^12 +
    7968*MH^2*MW^18*MZ^12 + 96*MT^2*MW^18*MZ^12 + 66*MH^8*MT^8*MW^2*MZ^14 -
    150*MH^6*MT^10*MW^2*MZ^14 - 390*MH^4*MT^12*MW^2*MZ^14 -
    132*MH^8*MT^6*MW^4*MZ^14 + 312*MH^6*MT^8*MW^4*MZ^14 +
    4209*MH^4*MT^10*MW^4*MZ^14 + 390*MH^2*MT^12*MW^4*MZ^14 +
    66*MH^8*MT^4*MW^6*MZ^14 - 342*MH^6*MT^6*MW^6*MZ^14 -
    2760*MH^4*MT^8*MW^6*MZ^14 - 4059*MH^2*MT^10*MW^6*MZ^14 +
    348*MH^6*MT^4*MW^8*MZ^14 - 10719*MH^4*MT^6*MW^8*MZ^14 +
    2382*MH^2*MT^8*MW^8*MZ^14 - 168*MH^6*MT^2*MW^10*MZ^14 +
    16344*MH^4*MT^4*MW^10*MZ^14 + 11193*MH^2*MT^6*MW^10*MZ^14 -
    10044*MH^4*MT^2*MW^12*MZ^14 - 16758*MH^2*MT^4*MW^12*MZ^14 +
    3360*MH^4*MW^14*MZ^14 + 10212*MH^2*MT^2*MW^14*MZ^14 -
    3360*MH^2*MW^16*MZ^14 + 66*MH^6*MT^8*MW^2*MZ^16 -
    755*MH^4*MT^10*MW^2*MZ^16 - 132*MH^6*MT^6*MW^4*MZ^16 -
    754*MH^4*MT^8*MW^4*MZ^16 + 755*MH^2*MT^10*MW^4*MZ^16 +
    66*MH^6*MT^4*MW^6*MZ^16 + 3897*MH^4*MT^6*MW^6*MZ^16 +
    688*MH^2*MT^8*MW^6*MZ^16 - 4048*MH^4*MT^4*MW^8*MZ^16 -
    3765*MH^2*MT^6*MW^8*MZ^16 + 1708*MH^4*MT^2*MW^10*MZ^16 +
    3982*MH^2*MT^4*MW^10*MZ^16 - 48*MH^4*MW^12*MZ^16 -
    1708*MH^2*MT^2*MW^12*MZ^16 + 48*MH^2*MW^14*MZ^16 +
    648*MH^4*MT^8*MW^2*MZ^18 - 1368*MH^4*MT^6*MW^4*MZ^18 -
    648*MH^2*MT^8*MW^4*MZ^18 + 720*MH^4*MT^4*MW^6*MZ^18 +
    1368*MH^2*MT^6*MW^6*MZ^18 + 336*MH^4*MT^2*MW^8*MZ^18 -
    720*MH^2*MT^4*MW^8*MZ^18 - 336*MH^4*MW^10*MZ^18 -
    336*MH^2*MT^2*MW^10*MZ^18 + 336*MH^2*MW^12*MZ^18 +
    48*MH^4*MT^4*MW^4*MZ^20 - 96*MH^4*MT^2*MW^6*MZ^20 -
    48*MH^2*MT^4*MW^6*MZ^20 + 48*MH^4*MW^8*MZ^20 + 96*MH^2*MT^2*MW^8*MZ^20 -
    48*MH^2*MW^10*MZ^20)*Log[MT]*Log[MW])/(576*MH^2*MT^2*MW^6*(MH^2 - MW^2)*
   (MT^2 - MW^2)^4*MZ^8*(MW^2 - MZ^2)^2) +
 ((512*MT^8*MW^4 - 608*MT^6*MW^6 - 240*MT^4*MW^8 + 288*MT^2*MW^10 -
    916*MT^8*MW^2*MZ^2 + 1000*MT^6*MW^4*MZ^2 + 588*MT^4*MW^6*MZ^2 -
    576*MT^2*MW^8*MZ^2 - 10*MT^8*MZ^4 - 59*MT^6*MW^2*MZ^4 -
    267*MT^4*MW^4*MZ^4 + 288*MT^2*MW^6*MZ^4 + 153*MT^6*MZ^6 -
    153*MT^4*MW^2*MZ^6)*Log[mu]*Log[MW])/(36*(-MT^2 + MW^2)^4*MZ^2*
   (MW^2 - MZ^2)) - ((640*MH^4*MT^14*MW^14 - 2560*MH^4*MT^12*MW^16 -
    640*MH^2*MT^14*MW^16 + 1920*MH^4*MT^10*MW^18 + 2560*MH^2*MT^12*MW^18 +
    5120*MH^4*MT^8*MW^20 - 1920*MH^2*MT^10*MW^20 - 10880*MH^4*MT^6*MW^22 -
    5120*MH^2*MT^8*MW^22 + 7680*MH^4*MT^4*MW^24 + 10880*MH^2*MT^6*MW^24 -
    1920*MH^4*MT^2*MW^26 - 7680*MH^2*MT^4*MW^26 + 1920*MH^2*MT^2*MW^28 -
    1200*MH^4*MT^14*MW^12*MZ^2 + 5760*MH^4*MT^12*MW^14*MZ^2 +
    1200*MH^2*MT^14*MW^14*MZ^2 - 7440*MH^4*MT^10*MW^16*MZ^2 -
    5760*MH^2*MT^12*MW^16*MZ^2 - 3840*MH^4*MT^8*MW^18*MZ^2 +
    7440*MH^2*MT^10*MW^18*MZ^2 + 16560*MH^4*MT^6*MW^20*MZ^2 +
    3840*MH^2*MT^8*MW^20*MZ^2 - 13440*MH^4*MT^4*MW^22*MZ^2 -
    16560*MH^2*MT^6*MW^22*MZ^2 + 3600*MH^4*MT^2*MW^24*MZ^2 +
    13440*MH^2*MT^4*MW^24*MZ^2 - 3600*MH^2*MT^2*MW^26*MZ^2 +
    304*MH^4*MT^14*MW^10*MZ^4 - 3520*MH^4*MT^12*MW^12*MZ^4 -
    304*MH^2*MT^14*MW^12*MZ^4 + 3312*MH^4*MT^10*MW^14*MZ^4 +
    3520*MH^2*MT^12*MW^14*MZ^4 + 3104*MH^4*MT^8*MW^16*MZ^4 -
    3312*MH^2*MT^10*MW^16*MZ^4 + 2752*MH^4*MT^6*MW^18*MZ^4 -
    3104*MH^2*MT^8*MW^18*MZ^4 - 12288*MH^4*MT^4*MW^20*MZ^4 -
    2752*MH^2*MT^6*MW^20*MZ^4 + 6336*MH^4*MT^2*MW^22*MZ^4 +
    12288*MH^2*MT^4*MW^22*MZ^4 - 6336*MH^2*MT^2*MW^24*MZ^4 +
    440*MH^4*MT^14*MW^8*MZ^6 - 56*MH^4*MT^12*MW^10*MZ^6 -
    440*MH^2*MT^14*MW^10*MZ^6 + 10296*MH^4*MT^10*MW^12*MZ^6 +
    56*MH^2*MT^12*MW^12*MZ^6 - 19888*MH^4*MT^8*MW^14*MZ^6 -
    10296*MH^2*MT^10*MW^14*MZ^6 - 10328*MH^4*MT^6*MW^16*MZ^6 +
    19888*MH^2*MT^8*MW^16*MZ^6 + 37416*MH^4*MT^4*MW^18*MZ^6 +
    10328*MH^2*MT^6*MW^18*MZ^6 - 18264*MH^4*MT^2*MW^20*MZ^6 -
    37416*MH^2*MT^4*MW^20*MZ^6 + 18264*MH^2*MT^2*MW^22*MZ^6 -
    138*MH^4*MT^14*MW^6*MZ^8 + 132*MH^4*MT^12*MW^8*MZ^8 +
    186*MH^2*MT^14*MW^8*MZ^8 - 8910*MH^4*MT^10*MW^10*MZ^8 -
    324*MH^2*MT^12*MW^10*MZ^8 - 48*MT^14*MW^10*MZ^8 +
    21600*MH^4*MT^8*MW^12*MZ^8 + 9054*MH^2*MT^10*MW^12*MZ^8 +
    192*MT^12*MW^12*MZ^8 - 10362*MH^4*MT^6*MW^14*MZ^8 -
    21216*MH^2*MT^8*MW^14*MZ^8 - 144*MT^10*MW^14*MZ^8 -
    10188*MH^4*MT^4*MW^16*MZ^8 + 9546*MH^2*MT^6*MW^16*MZ^8 -
    384*MT^8*MW^16*MZ^8 + 9018*MH^4*MT^2*MW^18*MZ^8 +
    10764*MH^2*MT^4*MW^18*MZ^8 + 816*MT^6*MW^18*MZ^8 -
    9162*MH^2*MT^2*MW^20*MZ^8 - 576*MT^4*MW^20*MZ^8 + 144*MT^2*MW^22*MZ^8 -
    72*MH^10*MT^8*MW^4*MZ^10 + 386*MH^4*MT^14*MW^4*MZ^10 +
    234*MH^10*MT^6*MW^6*MZ^10 + 297*MH^8*MT^8*MW^6*MZ^10 -
    725*MH^4*MT^12*MW^6*MZ^10 - 410*MH^2*MT^14*MW^6*MZ^10 -
    270*MH^10*MT^4*MW^8*MZ^10 - 1014*MH^8*MT^6*MW^8*MZ^10 +
    69*MH^6*MT^8*MW^8*MZ^10 - 1140*MH^4*MT^10*MW^8*MZ^10 +
    821*MH^2*MT^12*MW^8*MZ^10 + 24*MT^14*MW^8*MZ^10 +
    108*MH^10*MT^2*MW^10*MZ^10 + 1155*MH^8*MT^4*MW^10*MZ^10 +
    528*MH^6*MT^6*MW^10*MZ^10 - 5192*MH^4*MT^8*MW^10*MZ^10 +
    1068*MH^2*MT^10*MW^10*MZ^10 - 96*MT^12*MW^10*MZ^10 -
    438*MH^8*MT^2*MW^12*MZ^10 - 1155*MH^6*MT^4*MW^12*MZ^10 +
    22034*MH^4*MT^6*MW^12*MZ^10 + 4382*MH^2*MT^8*MW^12*MZ^10 +
    72*MT^10*MW^12*MZ^10 + 558*MH^6*MT^2*MW^14*MZ^10 -
    25131*MH^4*MT^4*MW^14*MZ^10 - 20726*MH^2*MT^6*MW^14*MZ^10 +
    192*MT^8*MW^14*MZ^10 + 8292*MH^4*MT^2*MW^16*MZ^10 +
    24789*MH^2*MT^4*MW^16*MZ^10 - 408*MT^6*MW^16*MZ^10 -
    8448*MH^2*MT^2*MW^18*MZ^10 + 288*MT^4*MW^18*MZ^10 - 72*MT^2*MW^20*MZ^10 +
    72*MH^10*MT^8*MW^2*MZ^12 - 432*MH^4*MT^14*MW^2*MZ^12 -
    234*MH^10*MT^6*MW^4*MZ^12 - 297*MH^8*MT^8*MW^4*MZ^12 +
    969*MH^4*MT^12*MW^4*MZ^12 + 408*MH^2*MT^14*MW^4*MZ^12 +
    270*MH^10*MT^4*MW^6*MZ^12 + 993*MH^8*MT^6*MW^6*MZ^12 -
    129*MH^6*MT^8*MW^6*MZ^12 + 1962*MH^4*MT^10*MW^6*MZ^12 -
    873*MH^2*MT^12*MW^6*MZ^12 + 24*MT^14*MW^6*MZ^12 -
    108*MH^10*MT^2*MW^8*MZ^12 - 1113*MH^8*MT^4*MW^8*MZ^12 -
    225*MH^6*MT^6*MW^8*MZ^12 + 806*MH^4*MT^8*MW^8*MZ^12 -
    2034*MH^2*MT^10*MW^8*MZ^12 - 96*MT^12*MW^8*MZ^12 +
    417*MH^8*MT^2*MW^10*MZ^12 + 729*MH^6*MT^4*MW^10*MZ^12 -
    15470*MH^4*MT^6*MW^10*MZ^12 - 320*MH^2*MT^8*MW^10*MZ^12 +
    72*MT^10*MW^10*MZ^12 - 375*MH^6*MT^2*MW^12*MZ^12 +
    24909*MH^4*MT^4*MW^12*MZ^12 + 14696*MH^2*MT^6*MW^12*MZ^12 +
    192*MT^8*MW^12*MZ^12 - 12036*MH^4*MT^2*MW^14*MZ^12 -
    24759*MH^2*MT^4*MW^14*MZ^12 - 408*MT^6*MW^14*MZ^12 +
    12174*MH^2*MT^2*MW^16*MZ^12 + 288*MT^4*MW^16*MZ^12 -
    72*MT^2*MW^18*MZ^12 + 21*MH^8*MT^6*MW^4*MZ^14 + 60*MH^6*MT^8*MW^4*MZ^14 -
    42*MH^8*MT^4*MW^6*MZ^14 - 324*MH^6*MT^6*MW^6*MZ^14 -
    2529*MH^4*MT^8*MW^6*MZ^14 + 21*MH^8*MT^2*MW^8*MZ^14 +
    468*MH^6*MT^4*MW^8*MZ^14 + 7557*MH^4*MT^6*MW^8*MZ^14 +
    2469*MH^2*MT^8*MW^8*MZ^14 - 204*MH^6*MT^2*MW^10*MZ^14 -
    9771*MH^4*MT^4*MW^10*MZ^14 - 7254*MH^2*MT^6*MW^10*MZ^14 +
    4743*MH^4*MT^2*MW^12*MZ^14 + 9345*MH^2*MT^4*MW^12*MZ^14 -
    4560*MH^2*MT^2*MW^14*MZ^14 + 21*MH^6*MT^6*MW^4*MZ^16 +
    399*MH^4*MT^8*MW^4*MZ^16 - 42*MH^6*MT^4*MW^6*MZ^16 -
    825*MH^4*MT^6*MW^6*MZ^16 - 399*MH^2*MT^8*MW^6*MZ^16 +
    21*MH^6*MT^2*MW^8*MZ^16 - 189*MH^4*MT^4*MW^8*MZ^16 +
    804*MH^2*MT^6*MW^8*MZ^16 + 615*MH^4*MT^2*MW^10*MZ^16 +
    231*MH^2*MT^4*MW^10*MZ^16 - 636*MH^2*MT^2*MW^12*MZ^16 +
    108*MH^4*MT^8*MW^2*MZ^18 - 438*MH^4*MT^6*MW^4*MZ^18 -
    108*MH^2*MT^8*MW^4*MZ^18 + 738*MH^4*MT^4*MW^6*MZ^18 +
    438*MH^2*MT^6*MW^6*MZ^18 - 408*MH^4*MT^2*MW^8*MZ^18 -
    738*MH^2*MT^4*MW^8*MZ^18 + 408*MH^2*MT^2*MW^10*MZ^18 -
    12*MH^4*MT^8*MZ^20 + 48*MH^4*MT^6*MW^2*MZ^20 + 12*MH^2*MT^8*MW^2*MZ^20 -
    60*MH^4*MT^4*MW^4*MZ^20 - 48*MH^2*MT^6*MW^4*MZ^20 +
    24*MH^4*MT^2*MW^6*MZ^20 + 60*MH^2*MT^4*MW^6*MZ^20 -
    24*MH^2*MT^2*MW^8*MZ^20)*Log[MW]^2)/(288*MH^2*MW^8*(MH^2 - MW^2)*
   (-MT^2 + MW^2)^4*MZ^8*(MW^2 - MZ^2)^2) +
 ((5120*MH^2*MT^10*MW^10 - 5120*MH^2*MT^8*MW^12 - 5120*MH^2*MT^6*MW^14 +
    5120*MH^2*MT^4*MW^16 - 9600*MH^2*MT^10*MW^8*MZ^2 -
    1920*MH^2*MT^8*MW^10*MZ^2 - 5120*MT^10*MW^10*MZ^2 +
    35968*MH^2*MT^6*MW^12*MZ^2 + 5120*MT^8*MW^12*MZ^2 -
    23168*MH^2*MT^4*MW^14*MZ^2 + 5120*MT^6*MW^14*MZ^2 -
    1280*MH^2*MT^2*MW^16*MZ^2 - 5120*MT^4*MW^16*MZ^2 +
    2560*MH^2*MT^10*MW^6*MZ^4 + 28704*MH^2*MT^8*MW^8*MZ^4 +
    9600*MT^10*MW^8*MZ^4 - 40160*MH^2*MT^6*MW^10*MZ^4 +
    1920*MT^8*MW^10*MZ^4 - 4128*MH^2*MT^4*MW^12*MZ^4 -
    35968*MT^6*MW^12*MZ^4 + 13024*MH^2*MT^2*MW^14*MZ^4 +
    23168*MT^4*MW^14*MZ^4 + 1280*MT^2*MW^16*MZ^4 +
    3520*MH^2*MT^10*MW^4*MZ^6 - 32320*MH^2*MT^8*MW^6*MZ^6 -
    2560*MT^10*MW^6*MZ^6 - 24048*MH^2*MT^6*MW^8*MZ^6 - 28704*MT^8*MW^8*MZ^6 +
    84128*MH^2*MT^4*MW^10*MZ^6 + 40160*MT^6*MW^10*MZ^6 -
    31088*MH^2*MT^2*MW^12*MZ^6 + 4128*MT^4*MW^12*MZ^6 - 192*MH^2*MW^14*MZ^6 -
    13024*MT^2*MW^14*MZ^6 - 1200*MH^2*MT^10*MW^2*MZ^8 +
    10176*MH^2*MT^8*MW^4*MZ^8 - 3136*MT^10*MW^4*MZ^8 +
    56752*MH^2*MT^6*MW^6*MZ^8 + 31936*MT^8*MW^6*MZ^8 -
    107024*MH^2*MT^4*MW^8*MZ^8 + 23664*MT^6*MW^8*MZ^8 +
    36304*MH^2*MT^2*MW^10*MZ^8 - 83744*MT^4*MW^10*MZ^8 +
    1152*MH^2*MW^12*MZ^8 + 31088*MT^2*MW^12*MZ^8 + 192*MW^14*MZ^8 -
    400*MH^2*MT^10*MZ^10 + 1032*MH^2*MT^8*MW^2*MZ^10 +
    1008*MT^10*MW^2*MZ^10 - 31264*MH^2*MT^6*MW^4*MZ^10 -
    10464*MT^8*MW^4*MZ^10 + 61140*MH^2*MT^4*MW^6*MZ^10 -
    55408*MT^6*MW^6*MZ^10 - 24604*MH^2*MT^2*MW^8*MZ^10 +
    106256*MT^4*MW^8*MZ^10 - 2640*MH^2*MW^10*MZ^10 - 36400*MT^2*MW^10*MZ^10 -
    1152*MW^12*MZ^10 - 120*MH^2*MT^8*MZ^12 + 208*MT^10*MZ^12 +
    3401*MH^2*MT^6*MW^2*MZ^12 - 96*MT^8*MW^2*MZ^12 -
    10021*MH^2*MT^4*MW^4*MZ^12 + 29896*MT^6*MW^4*MZ^12 +
    6980*MH^2*MT^2*MW^6*MZ^12 - 60732*MT^4*MW^6*MZ^12 +
    2640*MH^2*MW^8*MZ^12 + 24820*MT^2*MW^8*MZ^12 + 2640*MW^10*MZ^12 +
    2203*MH^2*MT^6*MZ^14 - 144*MT^8*MZ^14 - 3017*MH^2*MT^4*MW^2*MZ^14 -
    3143*MT^6*MW^2*MZ^14 - 1322*MH^2*MT^2*MW^4*MZ^14 +
    10207*MT^4*MW^4*MZ^14 - 648*MH^2*MW^6*MZ^14 - 7160*MT^2*MW^6*MZ^14 -
    2640*MW^8*MZ^14 - 762*MH^2*MT^4*MZ^16 - 2053*MT^6*MZ^16 +
    1554*MH^2*MT^2*MW^2*MZ^16 + 2825*MT^4*MW^2*MZ^16 - 312*MH^2*MW^4*MZ^16 +
    1364*MT^2*MW^4*MZ^16 + 648*MW^6*MZ^16 + 744*MT^4*MZ^18 -
    1536*MT^2*MW^2*MZ^18 + 312*MW^4*MZ^18)*Log[MZ])/
  (576*MW^4*(-MT^2 + MW^2)^2*MZ^6*(MW^2 - MZ^2)^2*(-MH^2 + MZ^2)*
   (-4*MT^2 + MZ^2)) - ((-1280*MH^2*MT^16*MW^10 + 3840*MH^2*MT^14*MW^12 -
    12800*MH^2*MT^10*MW^16 + 19200*MH^2*MT^8*MW^18 - 11520*MH^2*MT^6*MW^20 +
    2560*MH^2*MT^4*MW^22 + 2400*MH^2*MT^16*MW^8*MZ^2 -
    9120*MH^2*MT^14*MW^10*MZ^2 + 1280*MT^16*MW^10*MZ^2 +
    5760*MH^2*MT^12*MW^12*MZ^2 - 3840*MT^14*MW^12*MZ^2 +
    30528*MH^2*MT^10*MW^14*MZ^2 - 70944*MH^2*MT^8*MW^16*MZ^2 +
    12800*MT^10*MW^16*MZ^2 + 58464*MH^2*MT^6*MW^18*MZ^2 -
    19200*MT^8*MW^18*MZ^2 - 17088*MH^2*MT^4*MW^20*MZ^2 +
    11520*MT^6*MW^20*MZ^2 - 2560*MT^4*MW^22*MZ^2 - 672*MH^2*MT^16*MW^6*MZ^4 +
    6624*MH^2*MT^14*MW^8*MZ^4 - 2400*MT^16*MW^8*MZ^4 -
    960*MH^2*MT^12*MW^10*MZ^4 + 9120*MT^14*MW^10*MZ^4 -
    50560*MH^2*MT^10*MW^12*MZ^4 - 5760*MT^12*MW^12*MZ^4 +
    123552*MH^2*MT^8*MW^14*MZ^4 - 30528*MT^10*MW^14*MZ^4 -
    123744*MH^2*MT^6*MW^16*MZ^4 + 70944*MT^8*MW^16*MZ^4 +
    45952*MH^2*MT^4*MW^18*MZ^4 - 58464*MT^6*MW^18*MZ^4 -
    192*MH^2*MT^2*MW^20*MZ^4 + 17088*MT^4*MW^20*MZ^4 -
    880*MH^2*MT^16*MW^4*MZ^6 - 1152*MH^2*MT^14*MW^6*MZ^6 +
    672*MT^16*MW^6*MZ^6 - 18672*MH^2*MT^12*MW^8*MZ^6 - 6624*MT^14*MW^8*MZ^6 +
    82768*MH^2*MT^10*MW^10*MZ^6 + 960*MT^12*MW^10*MZ^6 -
    140544*MH^2*MT^8*MW^12*MZ^6 + 50560*MT^10*MW^12*MZ^6 +
    140976*MH^2*MT^6*MW^14*MZ^6 - 123552*MT^8*MW^14*MZ^6 -
    64032*MH^2*MT^4*MW^16*MZ^6 + 123744*MT^6*MW^16*MZ^6 +
    1536*MH^2*MT^2*MW^18*MZ^6 - 45952*MT^4*MW^18*MZ^6 + 192*MT^2*MW^20*MZ^6 +
    324*MH^2*MT^16*MW^2*MZ^8 + 444*MH^2*MT^14*MW^4*MZ^8 +
    784*MT^16*MW^4*MZ^8 + 16872*MH^2*MT^12*MW^6*MZ^8 + 1440*MT^14*MW^6*MZ^8 -
    87264*MH^2*MT^10*MW^8*MZ^8 + 18672*MT^12*MW^8*MZ^8 +
    115068*MH^2*MT^8*MW^10*MZ^8 - 83728*MT^10*MW^10*MZ^8 -
    91932*MH^2*MT^6*MW^12*MZ^8 + 141984*MT^8*MW^12*MZ^8 +
    51624*MH^2*MT^4*MW^14*MZ^8 - 141840*MT^6*MW^14*MZ^8 -
    5136*MH^2*MT^2*MW^16*MZ^8 + 64224*MT^4*MW^16*MZ^8 -
    1536*MT^2*MW^18*MZ^8 + 108*MH^2*MT^16*MZ^10 - 819*MH^2*MT^14*MW^2*MZ^10 -
    276*MT^16*MW^2*MZ^10 + 99*MH^2*MT^12*MW^4*MZ^10 - 540*MT^14*MW^4*MZ^10 +
    42493*MH^2*MT^10*MW^6*MZ^10 - 16704*MT^12*MW^6*MZ^10 -
    57951*MH^2*MT^8*MW^8*MZ^10 + 87672*MT^10*MW^8*MZ^10 +
    36234*MH^2*MT^6*MW^10*MZ^10 - 117060*MT^8*MW^10*MZ^10 -
    29044*MH^2*MT^4*MW^12*MZ^10 + 94212*MT^6*MW^12*MZ^10 +
    8880*MH^2*MT^2*MW^14*MZ^10 - 52440*MT^4*MW^14*MZ^10 +
    5136*MT^2*MW^16*MZ^10 + 183*MH^2*MT^14*MZ^12 - 60*MT^16*MZ^12 -
    3663*MH^2*MT^12*MW^2*MZ^12 + 705*MT^14*MW^2*MZ^12 -
    5357*MH^2*MT^10*MW^4*MZ^12 + 735*MT^12*MW^4*MZ^12 +
    10365*MH^2*MT^8*MW^6*MZ^12 - 44407*MT^10*MW^6*MZ^12 -
    14220*MH^2*MT^6*MW^8*MZ^12 + 60189*MT^8*MW^8*MZ^12 +
    15524*MH^2*MT^4*MW^10*MZ^12 - 38454*MT^6*MW^10*MZ^12 -
    8112*MH^2*MT^2*MW^12*MZ^12 + 30172*MT^4*MW^12*MZ^12 -
    8880*MT^2*MW^14*MZ^12 + 564*MH^2*MT^12*MZ^14 - 261*MT^14*MZ^14 +
    3153*MH^2*MT^10*MW^2*MZ^14 + 2715*MT^12*MW^2*MZ^14 -
    1941*MH^2*MT^8*MW^4*MZ^14 + 7073*MT^10*MW^4*MZ^14 +
    7548*MH^2*MT^6*MW^6*MZ^14 - 10893*MT^8*MW^6*MZ^14 -
    9156*MH^2*MT^4*MW^8*MZ^14 + 14274*MT^6*MW^8*MZ^14 +
    4512*MH^2*MT^2*MW^10*MZ^14 - 15740*MT^4*MW^10*MZ^14 +
    8112*MT^2*MW^12*MZ^14 - 2313*MH^2*MT^10*MZ^16 - 618*MT^12*MZ^16 +
    1665*MH^2*MT^8*MW^2*MZ^16 - 2409*MT^10*MW^2*MZ^16 +
    84*MH^2*MT^6*MW^4*MZ^16 + 813*MT^8*MW^4*MZ^16 +
    2844*MH^2*MT^4*MW^6*MZ^16 - 6606*MT^6*MW^6*MZ^16 -
    1008*MH^2*MT^2*MW^8*MZ^16 + 8652*MT^4*MW^8*MZ^16 - 192*MH^2*MW^10*MZ^16 -
    4512*MT^2*MW^10*MZ^16 + 882*MH^2*MT^8*MZ^18 + 2319*MT^10*MZ^18 -
    1890*MH^2*MT^6*MW^2*MZ^18 - 1713*MT^8*MW^2*MZ^18 +
    864*MH^2*MT^4*MW^4*MZ^18 - 258*MT^6*MW^4*MZ^18 -
    576*MH^2*MT^2*MW^6*MZ^18 - 2628*MT^4*MW^6*MZ^18 + 240*MH^2*MW^8*MZ^18 +
    1008*MT^2*MW^8*MZ^18 + 192*MW^10*MZ^18 - 864*MT^8*MZ^20 -
    48*MH^2*MT^4*MW^2*MZ^20 + 1872*MT^6*MW^2*MZ^20 +
    96*MH^2*MT^2*MW^4*MZ^20 - 864*MT^4*MW^4*MZ^20 - 48*MH^2*MW^6*MZ^20 +
    576*MT^2*MW^6*MZ^20 - 240*MW^8*MZ^20 + 48*MT^4*MW^2*MZ^22 -
    96*MT^2*MW^4*MZ^22 + 48*MW^6*MZ^22)*Log[MT]*Log[MZ])/
  (576*MT^4*MW^4*(MT^2 - MW^2)^3*MZ^8*(MW^2 - MZ^2)^2*(-MH^2 + MZ^2)) +
 ((-1280*MH^2*MT^14*MW^14 + 3840*MH^2*MT^12*MW^16 - 7680*MH^2*MT^8*MW^20 +
    3840*MH^2*MT^6*MW^22 + 3840*MH^2*MT^4*MW^24 - 2560*MH^2*MT^2*MW^26 +
    2400*MH^2*MT^14*MW^12*MZ^2 - 9120*MH^2*MT^12*MW^14*MZ^2 +
    1280*MT^14*MW^14*MZ^2 + 5760*MH^2*MT^10*MW^16*MZ^2 -
    3840*MT^12*MW^16*MZ^2 - 3648*MH^2*MT^8*MW^18*MZ^2 +
    31584*MH^2*MT^6*MW^20*MZ^2 + 7680*MT^8*MW^20*MZ^2 -
    44064*MH^2*MT^4*MW^22*MZ^2 - 3840*MT^6*MW^22*MZ^2 +
    17088*MH^2*MT^2*MW^24*MZ^2 - 3840*MT^4*MW^24*MZ^2 +
    2560*MT^2*MW^26*MZ^2 - 608*MH^2*MT^14*MW^10*MZ^4 +
    6432*MH^2*MT^12*MW^12*MZ^4 - 2400*MT^14*MW^12*MZ^4 -
    192*MH^2*MT^10*MW^14*MZ^4 + 9120*MT^12*MW^14*MZ^4 +
    38400*MH^2*MT^8*MW^16*MZ^4 - 5760*MT^10*MW^16*MZ^4 -
    147360*MH^2*MT^6*MW^18*MZ^4 + 3648*MT^8*MW^18*MZ^4 +
    149088*MH^2*MT^4*MW^20*MZ^4 - 31584*MT^6*MW^20*MZ^4 -
    45952*MH^2*MT^2*MW^22*MZ^4 + 44064*MT^4*MW^22*MZ^4 +
    192*MH^2*MW^24*MZ^4 - 17088*MT^2*MW^24*MZ^4 - 880*MH^2*MT^14*MW^8*MZ^6 -
    768*MH^2*MT^12*MW^10*MZ^6 + 608*MT^14*MW^10*MZ^6 -
    21360*MH^2*MT^10*MW^12*MZ^6 - 6432*MT^12*MW^12*MZ^6 -
    32368*MH^2*MT^8*MW^14*MZ^6 + 192*MT^10*MW^14*MZ^6 +
    220224*MH^2*MT^6*MW^16*MZ^6 - 38400*MT^8*MW^16*MZ^6 -
    229392*MH^2*MT^4*MW^18*MZ^6 + 147360*MT^6*MW^18*MZ^6 +
    66080*MH^2*MT^2*MW^20*MZ^6 - 149088*MT^4*MW^20*MZ^6 -
    1536*MH^2*MW^22*MZ^6 + 45952*MT^2*MW^22*MZ^6 - 192*MW^24*MZ^6 +
    276*MH^2*MT^14*MW^6*MZ^8 + 12*MH^2*MT^12*MW^8*MZ^8 +
    784*MT^14*MW^8*MZ^8 + 17832*MH^2*MT^10*MW^10*MZ^8 +
    1056*MT^12*MW^10*MZ^8 - 8496*MH^2*MT^8*MW^12*MZ^8 +
    21360*MT^10*MW^12*MZ^8 - 132228*MH^2*MT^6*MW^14*MZ^8 +
    31792*MT^8*MW^14*MZ^8 + 175236*MH^2*MT^4*MW^16*MZ^8 -
    219936*MT^6*MW^16*MZ^8 - 57768*MH^2*MT^2*MW^18*MZ^8 +
    229680*MT^4*MW^18*MZ^8 + 5136*MH^2*MW^20*MZ^8 - 66272*MT^2*MW^20*MZ^8 +
    1536*MW^22*MZ^8 + 92*MH^2*MT^14*MW^4*MZ^10 - 771*MH^2*MT^12*MW^6*MZ^10 -
    228*MT^14*MW^6*MZ^10 + 2019*MH^2*MT^10*MW^8*MZ^10 -
    108*MT^12*MW^8*MZ^10 + 26165*MH^2*MT^8*MW^10*MZ^10 -
    17664*MT^10*MW^10*MZ^10 - 2967*MH^2*MT^6*MW^12*MZ^10 +
    7272*MT^8*MW^12*MZ^10 - 50334*MH^2*MT^4*MW^14*MZ^10 +
    135132*MT^6*MW^14*MZ^10 + 34676*MH^2*MT^2*MW^16*MZ^10 -
    177852*MT^4*MW^16*MZ^10 - 8880*MH^2*MW^18*MZ^10 +
    58584*MT^2*MW^18*MZ^10 - 5136*MW^20*MZ^10 + 375*MH^2*MT^12*MW^4*MZ^12 -
    44*MT^14*MW^4*MZ^12 - 3615*MH^2*MT^10*MW^6*MZ^12 + 657*MT^12*MW^6*MZ^12 -
    22901*MH^2*MT^8*MW^8*MZ^12 - 1185*MT^10*MW^8*MZ^12 +
    44565*MH^2*MT^6*MW^10*MZ^12 - 25823*MT^8*MW^10*MZ^12 -
    14916*MH^2*MT^4*MW^12*MZ^12 - 1563*MT^6*MW^12*MZ^12 -
    16900*MH^2*MT^2*MW^14*MZ^12 + 54882*MT^4*MW^14*MZ^12 +
    8112*MH^2*MW^16*MZ^12 - 35804*MT^2*MW^16*MZ^12 + 8880*MW^18*MZ^12 -
    444*MH^2*MT^10*MW^4*MZ^14 - 453*MT^12*MW^4*MZ^14 +
    13521*MH^2*MT^8*MW^6*MZ^14 + 2667*MT^10*MW^6*MZ^14 -
    19125*MH^2*MT^6*MW^8*MZ^14 + 23993*MT^8*MW^8*MZ^14 +
    6972*MH^2*MT^4*MW^10*MZ^14 - 43221*MT^6*MW^10*MZ^14 +
    7116*MH^2*MT^2*MW^12*MZ^14 + 13098*MT^4*MW^12*MZ^14 -
    3360*MH^2*MW^14*MZ^14 + 17308*MT^2*MW^14*MZ^14 - 8112*MW^16*MZ^14 -
    1961*MH^2*MT^8*MW^4*MZ^16 + 390*MT^10*MW^4*MZ^16 -
    1023*MH^2*MT^6*MW^6*MZ^16 - 13545*MT^8*MW^6*MZ^16 +
    5844*MH^2*MT^4*MW^8*MZ^16 + 20301*MT^6*MW^8*MZ^16 -
    1828*MH^2*MT^2*MW^10*MZ^16 - 8334*MT^4*MW^10*MZ^16 +
    48*MH^2*MW^12*MZ^16 - 6852*MT^2*MW^12*MZ^16 + 3360*MW^14*MZ^16 -
    432*MH^2*MT^8*MW^2*MZ^18 + 1986*MH^2*MT^6*MW^4*MZ^18 +
    2351*MT^8*MW^4*MZ^18 - 2370*MH^2*MT^4*MW^6*MZ^18 - 177*MT^6*MW^6*MZ^18 -
    4866*MT^4*MW^8*MZ^18 + 336*MH^2*MW^10*MZ^18 + 1660*MT^2*MW^10*MZ^18 -
    48*MW^12*MZ^18 + 48*MH^2*MT^8*MZ^20 - 144*MH^2*MT^6*MW^2*MZ^20 +
    432*MT^8*MW^2*MZ^20 + 96*MH^2*MT^4*MW^4*MZ^20 - 1968*MT^6*MW^4*MZ^20 +
    48*MH^2*MT^2*MW^6*MZ^20 + 2352*MT^4*MW^6*MZ^20 - 48*MH^2*MW^8*MZ^20 -
    336*MW^10*MZ^20 - 48*MT^8*MZ^22 + 144*MT^6*MW^2*MZ^22 -
    96*MT^4*MW^4*MZ^22 - 48*MT^2*MW^6*MZ^22 + 48*MW^8*MZ^22)*Log[MW]*Log[MZ])/
  (576*MT^2*MW^8*(MT^2 - MW^2)^3*MZ^8*(MW^2 - MZ^2)^2*(-MH^2 + MZ^2)) +
 ((-640*MH^2*MT^4*MW^18 + 3632*MH^2*MT^4*MW^16*MZ^2 + 640*MT^4*MW^18*MZ^2 -
    8*MH^2*MT^10*MW^8*MZ^4 - 72*MH^2*MT^6*MW^12*MZ^4 -
    7712*MH^2*MT^4*MW^14*MZ^4 + 48*MH^2*MT^2*MW^16*MZ^4 -
    3632*MT^4*MW^16*MZ^4 - 8*MH^2*MT^10*MW^6*MZ^6 - 48*MH^2*MT^8*MW^8*MZ^6 +
    8*MT^10*MW^8*MZ^6 + 120*MH^2*MT^6*MW^10*MZ^6 +
    7400*MH^2*MT^4*MW^12*MZ^6 + 72*MT^6*MW^12*MZ^6 -
    336*MH^2*MT^2*MW^14*MZ^6 + 7712*MT^4*MW^14*MZ^6 - 48*MT^2*MW^16*MZ^6 -
    2*MH^2*MT^10*MW^4*MZ^8 + 24*MH^2*MT^8*MW^6*MZ^8 + 8*MT^10*MW^6*MZ^8 +
    198*MH^2*MT^6*MW^8*MZ^8 + 48*MT^8*MW^8*MZ^8 - 2422*MH^2*MT^4*MW^10*MZ^8 -
    120*MT^6*MW^10*MZ^8 + 948*MH^2*MT^2*MW^12*MZ^8 - 7448*MT^4*MW^12*MZ^8 +
    336*MT^2*MW^14*MZ^8 + 24*MH^2*MT^8*MW^4*MZ^10 + 2*MT^10*MW^4*MZ^10 -
    48*MH^2*MT^6*MW^6*MZ^10 - 24*MT^8*MW^6*MZ^10 -
    1117*MH^2*MT^4*MW^8*MZ^10 - 198*MT^6*MW^8*MZ^10 -
    1272*MH^2*MT^2*MW^10*MZ^10 + 2578*MT^4*MW^10*MZ^10 -
    948*MT^2*MW^12*MZ^10 - 126*MH^2*MT^6*MW^4*MZ^12 - 24*MT^8*MW^4*MZ^12 +
    914*MH^2*MT^4*MW^6*MZ^12 + 48*MT^6*MW^6*MZ^12 +
    756*MH^2*MT^2*MW^8*MZ^12 + 991*MT^4*MW^8*MZ^12 + 1272*MT^2*MW^10*MZ^12 -
    4*MH^2*MT^4*MW^4*MZ^14 + 126*MT^6*MW^4*MZ^14 - 228*MH^2*MT^2*MW^6*MZ^14 -
    962*MT^4*MW^6*MZ^14 - 756*MT^2*MW^8*MZ^14 - 48*MH^2*MT^4*MW^2*MZ^16 -
    24*MH^2*MT^2*MW^4*MZ^16 + 52*MT^4*MW^4*MZ^16 + 24*MH^2*MW^6*MZ^16 +
    228*MT^2*MW^6*MZ^16 + 6*MH^2*MT^4*MZ^18 + 48*MT^4*MW^2*MZ^18 -
    6*MH^2*MW^4*MZ^18 + 24*MT^2*MW^4*MZ^18 - 24*MW^6*MZ^18 - 6*MT^4*MZ^20 +
    6*MW^4*MZ^20)*Log[MZ]^2)/(144*MT^4*MW^8*MZ^8*(MW^2 - MZ^2)*
   (-MH^2 + MZ^2)) - ((MT^6 - 5*MT^4*MW^2 + 4*MT^2*MW^4 +
    3*MT^4*MW^2*Log[MT^2/MW^2])*
   (-(MZ^2*(7*MH^4 + MH^2*(6*MT^2 - 10*MW^2 - 5*MZ^2) +
        4*(-12*MT^4 + 2*MW^4 + MZ^4)))/(8*MH^2*MW^2*(MW^2 - MZ^2)) -
    (3*MH^2*(MH^2 - 2*MW^2)*Log[MH])/(2*MW^2*(MH^2 - MW^2)*(1 - MW^2/MZ^2)) -
    (3*MT^2*(MH^2 - 4*MT^2)*Log[MT])/(MH^2*MW^2*(1 - MW^2/MZ^2)) -
    (MZ^2*(3*MH^4 - 24*MT^4 + 12*MW^4 + 6*MZ^4 +
       MH^2*(6*MT^2 - 6*MW^2 - 3*MZ^2))*Log[mu])/
     (2*MH^2*MW^2*(MW^2 - MZ^2)) -
    (3*MZ^2*(MH^4*(MW^2 - 2*MZ^2) + 4*MW^4*(MW^2 - MZ^2) +
       MH^2*(-6*MW^4 + 7*MW^2*MZ^2))*Log[MW])/(2*MH^2*(MH^2 - MW^2)*
      (MW^2 - MZ^2)^2) - (3*MZ^4*(-2*MW^2*MZ^2 + 2*MZ^4 +
       MH^2*(2*MW^2 - MZ^2))*Log[MZ])/(2*MH^2*MW^2*(MW^2 - MZ^2)^2)))/
  (8*MW^2*(MT^2 - MW^2)^2) +
 (MZ^2*(12*MH^8*MT^4 - 99*MH^6*MT^6 + 216*MH^4*MT^8 - 84*MH^2*MT^10 -
    24*MH^8*MT^2*MW^2 + 329*MH^6*MT^4*MW^2 - 1104*MH^4*MT^6*MW^2 +
    816*MH^2*MT^8*MW^2 + 64*MT^10*MW^2 + 24*MH^8*MW^4 - 386*MH^6*MT^2*MW^4 +
    1344*MH^4*MT^4*MW^4 - 900*MH^2*MT^6*MW^4 - 64*MT^8*MW^4 + 60*MH^6*MW^6 -
    232*MH^4*MT^2*MW^6 + 104*MH^2*MT^4*MW^6 - 256*MT^6*MW^6 - 32*MH^4*MW^8 +
    64*MH^2*MT^2*MW^8 + 256*MT^4*MW^8 - 20*MH^6*MT^4*MZ^2 +
    141*MH^4*MT^6*MZ^2 - 252*MH^2*MT^8*MZ^2 + 68*MT^10*MZ^2 +
    32*MH^6*MT^2*MW^2*MZ^2 - 399*MH^4*MT^4*MW^2*MZ^2 +
    1488*MH^2*MT^6*MW^2*MZ^2 - 1760*MT^8*MW^2*MZ^2 - 24*MH^6*MW^4*MZ^2 +
    406*MH^4*MT^2*MW^4*MZ^2 - 1748*MH^2*MT^4*MW^4*MZ^2 +
    2212*MT^6*MW^4*MZ^2 - 52*MH^4*MW^6*MZ^2 + 320*MH^2*MT^2*MW^6*MZ^2 -
    520*MT^4*MW^6*MZ^2)*Phi[MH^2/(4*MT^2)])/(768*MW^4*(-MT^2 + MW^2)^3*
   (MW^2 - MZ^2)*(-MH^2 + MZ^2)) -
 (MZ^2*(24*MH^8*MT^6 - 54*MH^8*MT^4*MW^2 - 123*MH^6*MT^6*MW^2 +
    36*MH^8*MT^2*MW^4 + 293*MH^6*MT^4*MW^4 + 4*MH^4*MT^6*MW^4 -
    182*MH^6*MT^2*MW^6 - 276*MH^4*MT^4*MW^6 + 328*MH^2*MT^6*MW^6 +
    224*MH^4*MT^2*MW^8 + 352*MT^6*MW^8 - 328*MH^2*MT^2*MW^10 -
    800*MT^4*MW^10 + 448*MT^2*MW^12 - 24*MH^6*MT^6*MZ^2 +
    61*MH^6*MT^4*MW^2*MZ^2 + 143*MH^4*MT^6*MW^2*MZ^2 -
    43*MH^6*MT^2*MW^4*MZ^2 - 381*MH^4*MT^4*MW^4*MZ^2 -
    124*MH^2*MT^6*MW^4*MZ^2 + 250*MH^4*MT^2*MW^6*MZ^2 +
    576*MH^2*MT^4*MW^6*MZ^2 - 256*MT^6*MW^6*MZ^2 - 404*MH^2*MT^2*MW^8*MZ^2 -
    40*MT^4*MW^8*MZ^2 + 296*MT^2*MW^10*MZ^2)*Phi[MH^2/(4*MW^2)])/
  (384*MW^6*(-MT^2 + MW^2)^3*(MW^2 - MZ^2)*(-MH^2 + MZ^2)) -
 ((-40960*MH^2*MT^16*MW^8 + 122880*MH^2*MT^12*MW^12 -
    81920*MH^2*MT^10*MW^14 + 54272*MH^2*MT^16*MW^6*MZ^2 +
    86016*MH^2*MT^14*MW^8*MZ^2 + 40960*MT^16*MW^8*MZ^2 -
    494592*MH^2*MT^12*MW^10*MZ^2 + 378880*MH^2*MT^10*MW^12*MZ^2 -
    122880*MT^12*MW^12*MZ^2 - 24576*MH^2*MT^8*MW^14*MZ^2 +
    81920*MT^10*MW^14*MZ^2 - 8064*MH^2*MT^16*MW^4*MZ^4 -
    120576*MH^2*MT^14*MW^6*MZ^4 - 54272*MT^16*MW^6*MZ^4 +
    607872*MH^2*MT^12*MW^8*MZ^4 - 86016*MT^14*MW^8*MZ^4 -
    465408*MH^2*MT^10*MW^10*MZ^4 + 494592*MT^12*MW^10*MZ^4 -
    32256*MH^2*MT^8*MW^12*MZ^4 - 378880*MT^10*MW^12*MZ^4 +
    18432*MH^2*MT^6*MW^14*MZ^4 + 24576*MT^8*MW^14*MZ^4 -
    6080*MH^2*MT^16*MW^2*MZ^6 + 25728*MH^2*MT^14*MW^4*MZ^6 +
    8064*MT^16*MW^4*MZ^6 - 239808*MH^2*MT^12*MW^6*MZ^6 +
    120576*MT^14*MW^6*MZ^6 + 110976*MH^2*MT^10*MW^8*MZ^6 -
    607872*MT^12*MW^8*MZ^6 + 158592*MH^2*MT^8*MW^10*MZ^6 +
    465408*MT^10*MW^10*MZ^6 - 36096*MH^2*MT^6*MW^12*MZ^6 +
    32256*MT^8*MW^12*MZ^6 - 1024*MH^2*MT^4*MW^14*MZ^6 -
    18432*MT^6*MW^14*MZ^6 - 3056*MH^2*MT^16*MZ^8 +
    31872*MH^2*MT^14*MW^2*MZ^8 + 5312*MT^16*MW^2*MZ^8 -
    2352*MH^2*MT^12*MW^4*MZ^8 - 24960*MT^14*MW^4*MZ^8 +
    95040*MH^2*MT^10*MW^6*MZ^8 + 242880*MT^12*MW^6*MZ^8 -
    127968*MH^2*MT^8*MW^8*MZ^8 - 114048*MT^10*MW^8*MZ^8 +
    15168*MH^2*MT^6*MW^10*MZ^8 - 158592*MT^8*MW^10*MZ^8 +
    2048*MH^2*MT^4*MW^12*MZ^8 + 36096*MT^6*MW^12*MZ^8 +
    1024*MT^4*MW^14*MZ^8 - 7308*MH^2*MT^14*MZ^10 + 3248*MT^16*MZ^10 -
    11904*MH^2*MT^12*MW^2*MZ^10 - 20352*MT^14*MW^2*MZ^10 -
    21180*MH^2*MT^10*MW^4*MZ^10 - 13584*MT^12*MW^4*MZ^10 +
    24840*MH^2*MT^8*MW^6*MZ^10 - 90816*MT^10*MW^6*MZ^10 +
    192*MH^2*MT^6*MW^8*MZ^10 + 127968*MT^8*MW^8*MZ^10 -
    768*MH^2*MT^4*MW^10*MZ^10 - 15168*MT^6*MW^10*MZ^10 -
    2048*MT^4*MW^12*MZ^10 + 13260*MH^2*MT^12*MZ^12 + 7692*MT^14*MZ^12 -
    9628*MH^2*MT^10*MW^2*MZ^12 + 4464*MT^12*MW^2*MZ^12 +
    3624*MH^2*MT^8*MW^4*MZ^12 + 29964*MT^10*MW^4*MZ^12 -
    7656*MH^2*MT^6*MW^6*MZ^12 - 27144*MT^8*MW^6*MZ^12 +
    3952*MH^2*MT^4*MW^8*MZ^12 + 384*MT^6*MW^8*MZ^12 + 768*MT^4*MW^10*MZ^12 -
    5851*MH^2*MT^10*MZ^14 - 13872*MT^12*MZ^14 + 8361*MH^2*MT^8*MW^2*MZ^14 +
    11620*MT^10*MW^2*MZ^14 - 2394*MH^2*MT^6*MW^4*MZ^14 -
    5076*MT^8*MW^4*MZ^14 + 1372*MH^2*MT^4*MW^6*MZ^14 + 7824*MT^6*MW^6*MZ^14 -
    1152*MH^2*MT^2*MW^8*MZ^14 - 4048*MT^4*MW^8*MZ^14 + 732*MH^2*MT^8*MZ^16 +
    6073*MT^10*MZ^16 - 1272*MH^2*MT^6*MW^2*MZ^16 - 8667*MT^8*MW^2*MZ^16 +
    288*MH^2*MT^4*MW^4*MZ^16 + 2454*MT^6*MW^4*MZ^16 +
    48*MH^2*MT^2*MW^6*MZ^16 - 1348*MT^4*MW^6*MZ^16 + 96*MH^2*MW^8*MZ^16 +
    1152*MT^2*MW^8*MZ^16 - 756*MT^8*MZ^18 + 1296*MT^6*MW^2*MZ^18 +
    24*MH^2*MT^2*MW^4*MZ^18 - 288*MT^4*MW^4*MZ^18 - 24*MH^2*MW^6*MZ^18 -
    48*MT^2*MW^6*MZ^18 - 96*MW^8*MZ^18 - 24*MT^2*MW^4*MZ^20 + 24*MW^6*MZ^20)*
   Phi[MZ^2/(4*MT^2)])/(2304*MT^4*MW^4*(MT^2 - MW^2)^3*MZ^6*(4*MT^2 - MZ^2)*
   (MW^2 - MZ^2)*(-MH^2 + MZ^2)) -
 ((-7680*MH^2*MT^6*MW^16 + 15360*MH^2*MT^4*MW^18 - 7680*MH^2*MT^2*MW^20 +
    7296*MH^2*MT^6*MW^14*MZ^2 - 25344*MH^2*MT^4*MW^16*MZ^2 +
    7680*MT^6*MW^16*MZ^2 + 18048*MH^2*MT^2*MW^18*MZ^2 -
    15360*MT^4*MW^18*MZ^2 + 7680*MT^2*MW^20*MZ^2 +
    5312*MH^2*MT^6*MW^12*MZ^4 + 7168*MH^2*MT^4*MW^14*MZ^4 -
    7296*MT^6*MW^14*MZ^4 - 12480*MH^2*MT^2*MW^16*MZ^4 +
    25344*MT^4*MW^16*MZ^4 - 18048*MT^2*MW^18*MZ^4 -
    5936*MH^2*MT^6*MW^10*MZ^6 + 8640*MH^2*MT^4*MW^12*MZ^6 -
    5312*MT^6*MW^12*MZ^6 - 1936*MH^2*MT^2*MW^14*MZ^6 - 7168*MT^4*MW^14*MZ^6 +
    12480*MT^2*MW^16*MZ^6 + 1592*MH^2*MT^6*MW^8*MZ^8 -
    3864*MH^2*MT^4*MW^10*MZ^8 + 5584*MT^6*MW^10*MZ^8 +
    5408*MH^2*MT^2*MW^12*MZ^8 - 7840*MT^4*MW^12*MZ^8 + 1488*MT^2*MW^14*MZ^8 -
    916*MH^2*MT^6*MW^6*MZ^10 + 1676*MH^2*MT^4*MW^8*MZ^10 -
    1664*MT^6*MW^8*MZ^10 - 1480*MH^2*MT^2*MW^10*MZ^10 +
    3904*MT^4*MW^10*MZ^10 - 5376*MT^2*MW^12*MZ^10 + 89*MH^2*MT^6*MW^4*MZ^12 +
    27*MH^2*MT^4*MW^6*MZ^12 + 1036*MT^6*MW^6*MZ^12 -
    392*MH^2*MT^2*MW^8*MZ^12 - 1976*MT^4*MW^8*MZ^12 + 1660*MT^2*MW^10*MZ^12 +
    40*MH^2*MT^6*MW^2*MZ^14 - 129*MH^2*MT^4*MW^4*MZ^14 -
    109*MT^6*MW^4*MZ^14 + 151*MH^2*MT^2*MW^6*MZ^14 + 61*MT^4*MW^6*MZ^14 +
    324*MT^2*MW^8*MZ^14 - 4*MH^2*MT^6*MZ^16 + 12*MH^2*MT^4*MW^2*MZ^16 -
    40*MT^6*MW^2*MZ^16 - 8*MH^2*MT^2*MW^4*MZ^16 + 122*MT^4*MW^4*MZ^16 -
    144*MT^2*MW^6*MZ^16 + 4*MT^6*MZ^18 - 12*MT^4*MW^2*MZ^18 +
    8*MT^2*MW^4*MZ^18)*Phi[MZ^2/(4*MW^2)])/(384*MW^8*(-MT^2 + MW^2)^3*MZ^6*
   (MW^2 - MZ^2)*(-MH^2 + MZ^2)) +
 ((-2*MH^6*MT^2 + 12*MH^4*MT^4 - 18*MH^2*MT^6 + 8*MT^8 + 2*MH^6*MW^2 -
    24*MH^4*MT^2*MW^2 + 42*MH^2*MT^4*MW^2 - 20*MT^6*MW^2 + 9*MH^4*MW^4 -
    18*MH^2*MT^2*MW^4 + 9*MT^4*MW^4)*MZ^2*PolyLog[2, 1 - MT^2/MH^2])/
  (32*MW^4*(-MT^2 + MW^2)^2*(MW^2 - MZ^2)) -
 ((640*MH^2*MT^16*MW^10 - 2560*MH^2*MT^14*MW^12 + 1920*MH^2*MT^12*MW^14 +
    6400*MH^2*MT^10*MW^16 - 16000*MH^2*MT^8*MW^18 + 15360*MH^2*MT^6*MW^20 -
    7040*MH^2*MT^4*MW^22 + 1280*MH^2*MT^2*MW^24 - 560*MH^2*MT^16*MW^8*MZ^2 +
    3200*MH^2*MT^14*MW^10*MZ^2 - 5520*MH^2*MT^12*MW^12*MZ^2 -
    5984*MH^2*MT^10*MW^14*MZ^2 + 34736*MH^2*MT^8*MW^16*MZ^2 -
    49344*MH^2*MT^6*MW^18*MZ^2 + 30736*MH^2*MT^4*MW^20*MZ^2 -
    7264*MH^2*MT^2*MW^22*MZ^2 - 256*MH^2*MT^16*MW^6*MZ^4 -
    320*MH^2*MT^14*MW^8*MZ^4 - 2208*MH^2*MT^12*MW^10*MZ^4 +
    19520*MH^2*MT^10*MW^12*MZ^4 - 52640*MH^2*MT^8*MW^14*MZ^4 +
    74304*MH^2*MT^6*MW^16*MZ^4 - 54112*MH^2*MT^4*MW^18*MZ^4 +
    15808*MH^2*MT^2*MW^20*MZ^4 - 96*MH^2*MW^22*MZ^4 +
    184*MH^2*MT^16*MW^4*MZ^6 - 376*MH^2*MT^14*MW^6*MZ^6 +
    8088*MH^2*MT^12*MW^8*MZ^6 - 29856*MH^2*MT^10*MW^10*MZ^6 +
    57864*MH^2*MT^8*MW^12*MZ^6 - 73752*MH^2*MT^6*MW^14*MZ^6 +
    54792*MH^2*MT^4*MW^16*MZ^6 - 18000*MH^2*MT^2*MW^18*MZ^6 +
    672*MH^2*MW^20*MZ^6 + 46*MH^2*MT^16*MW^2*MZ^8 -
    244*MH^2*MT^14*MW^4*MZ^8 + 48*MT^16*MW^4*MZ^8 -
    822*MH^2*MT^12*MW^6*MZ^8 - 192*MT^14*MW^6*MZ^8 +
    11604*MH^2*MT^10*MW^8*MZ^8 + 144*MT^12*MW^8*MZ^8 -
    37590*MH^2*MT^8*MW^10*MZ^8 + 480*MT^10*MW^10*MZ^8 +
    52980*MH^2*MT^6*MW^12*MZ^8 - 1200*MT^8*MW^12*MZ^8 -
    36762*MH^2*MT^4*MW^14*MZ^8 + 1152*MT^6*MW^14*MZ^8 +
    13452*MH^2*MT^2*MW^16*MZ^8 - 528*MT^4*MW^16*MZ^8 - 1896*MH^2*MW^18*MZ^8 +
    96*MT^2*MW^18*MZ^8 + 432*MH^2*MT^16*MZ^10 - 969*MH^2*MT^14*MW^2*MZ^10 +
    24*MT^16*MW^2*MZ^10 - 1962*MH^2*MT^12*MW^4*MZ^10 - 96*MT^14*MW^4*MZ^10 +
    3338*MH^2*MT^10*MW^6*MZ^10 + 72*MT^12*MW^6*MZ^10 +
    7312*MH^2*MT^8*MW^8*MZ^10 + 240*MT^10*MW^8*MZ^10 -
    17217*MH^2*MT^6*MW^10*MZ^10 - 600*MT^8*MW^10*MZ^10 +
    13682*MH^2*MT^4*MW^12*MZ^10 + 576*MT^6*MW^12*MZ^10 -
    6680*MH^2*MT^2*MW^14*MZ^10 - 264*MT^4*MW^14*MZ^10 +
    1680*MH^2*MW^16*MZ^10 + 48*MT^2*MW^16*MZ^10)*PolyLog[2, 1 - MT^2/MW^2])/
  (576*MH^2*MT^2*MW^6*(MT^2 - MW^2)^4*MZ^8*(MW^2 - MZ^2)) +
 (MZ^2*(12*MH^10*MT^6 - 6*MH^10*MT^4*MW^2 - 36*MH^8*MT^6*MW^2 -
    18*MH^10*MT^2*MW^4 + 36*MH^8*MT^4*MW^4 - 44*MH^6*MT^6*MW^4 +
    12*MH^10*MW^6 + 45*MH^8*MT^2*MW^6 + 88*MH^6*MT^4*MW^6 +
    24*MH^4*MT^6*MW^6 - 36*MH^8*MW^8 - 98*MH^6*MT^2*MW^8 -
    30*MH^4*MT^4*MW^8 + 60*MH^2*MT^6*MW^8 + 36*MH^6*MW^10 +
    27*MH^4*MT^2*MW^10 - 120*MH^2*MT^4*MW^10 - 16*MT^6*MW^10 -
    12*MH^4*MW^12 + 60*MH^2*MT^2*MW^12 + 32*MT^4*MW^12 - 16*MT^2*MW^14 -
    12*MH^8*MT^6*MZ^2 + 6*MH^8*MT^4*MW^2*MZ^2 + 50*MH^6*MT^6*MW^2*MZ^2 +
    18*MH^8*MT^2*MW^4*MZ^2 - 64*MH^6*MT^4*MW^4*MZ^2 +
    36*MH^4*MT^6*MW^4*MZ^2 - 12*MH^8*MW^6*MZ^2 - 31*MH^6*MT^2*MW^6*MZ^2 -
    72*MH^4*MT^4*MW^6*MZ^2 - 66*MH^2*MT^6*MW^6*MZ^2 + 36*MH^6*MW^8*MZ^2 +
    90*MH^4*MT^2*MW^8*MZ^2 + 114*MH^2*MT^4*MW^8*MZ^2 - 8*MT^6*MW^8*MZ^2 -
    36*MH^4*MW^10*MZ^2 - 69*MH^2*MT^2*MW^10*MZ^2 + 16*MT^4*MW^10*MZ^2 +
    12*MH^2*MW^12*MZ^2 - 8*MT^2*MW^12*MZ^2)*PolyLog[2, 1 - MW^2/MH^2])/
  (96*MH^2*MT^2*MW^6*(MT^2 - MW^2)^2*(MH^2 - MZ^2)*(MW^2 - MZ^2)) +
 ((8*MT^14*MW^4 - 16*MT^12*MW^6 + 80*MT^10*MW^8 + 8*MT^14*MW^2*MZ^2 +
    32*MT^12*MW^4*MZ^2 - 208*MT^10*MW^6*MZ^2 - 192*MT^8*MW^8*MZ^2 +
    2*MT^14*MZ^4 - 28*MT^12*MW^2*MZ^4 - 148*MT^10*MW^4*MZ^4 +
    552*MT^8*MW^6*MZ^4 + 144*MT^6*MW^8*MZ^4 - 24*MT^12*MZ^6 +
    96*MT^10*MW^2*MZ^6 + 181*MT^8*MW^4*MZ^6 - 320*MT^6*MW^6*MZ^6 -
    32*MT^4*MW^8*MZ^6 + 126*MT^10*MZ^8 - 182*MT^8*MW^2*MZ^8 -
    80*MT^6*MW^4*MZ^8 - 152*MT^4*MW^6*MZ^8 - 188*MT^8*MZ^10 +
    136*MT^6*MW^2*MZ^10 + 13*MT^4*MW^4*MZ^10 + 192*MT^2*MW^6*MZ^10 +
    84*MT^6*MZ^12 - 18*MT^4*MW^2*MZ^12 - 18*MT^2*MW^4*MZ^12 - 48*MW^6*MZ^12 -
    12*MT^2*MW^2*MZ^14 + 12*MW^4*MZ^14)*PolyLog[2, 1 - MT^2/MZ^2])/
  (288*MT^4*MW^4*(MT^2 - MW^2)^2*MZ^4*(MW^2 - MZ^2)) +
 ((-640*MH^2*MT^6*MW^16 + 1280*MH^2*MT^4*MW^18 - 640*MH^2*MT^2*MW^20 +
    2992*MH^2*MT^6*MW^14*MZ^2 - 5984*MH^2*MT^4*MW^16*MZ^2 +
    640*MT^6*MW^16*MZ^2 + 2992*MH^2*MT^2*MW^18*MZ^2 - 1280*MT^4*MW^18*MZ^2 +
    640*MT^2*MW^20*MZ^2 - 4576*MH^2*MT^6*MW^12*MZ^4 +
    9416*MH^2*MT^4*MW^14*MZ^4 - 2992*MT^6*MW^14*MZ^4 -
    4816*MH^2*MT^2*MW^16*MZ^4 + 5984*MT^4*MW^16*MZ^4 + 48*MH^2*MW^18*MZ^4 -
    2992*MT^2*MW^18*MZ^4 + 2600*MH^2*MT^6*MW^10*MZ^6 -
    6112*MH^2*MT^4*MW^12*MZ^6 + 4576*MT^6*MW^12*MZ^6 +
    3512*MH^2*MT^2*MW^14*MZ^6 - 9416*MT^4*MW^14*MZ^6 - 288*MH^2*MW^16*MZ^6 +
    4816*MT^2*MW^16*MZ^6 - 48*MW^18*MZ^6 - 154*MH^2*MT^6*MW^8*MZ^8 +
    1046*MH^2*MT^4*MW^10*MZ^8 - 2648*MT^6*MW^10*MZ^8 -
    1318*MH^2*MT^2*MW^12*MZ^8 + 6208*MT^4*MW^12*MZ^8 + 660*MH^2*MW^14*MZ^8 -
    3560*MT^2*MW^14*MZ^8 + 288*MW^16*MZ^8 - 746*MH^2*MT^6*MW^6*MZ^10 +
    1192*MH^2*MT^4*MW^8*MZ^10 + 262*MT^6*MW^8*MZ^10 +
    301*MH^2*MT^2*MW^10*MZ^10 - 1262*MT^4*MW^10*MZ^10 -
    612*MH^2*MW^12*MZ^10 + 1426*MT^2*MW^12*MZ^10 - 660*MW^14*MZ^10 +
    410*MH^2*MT^6*MW^4*MZ^12 - 430*MH^2*MT^4*MW^6*MZ^12 +
    728*MT^6*MW^6*MZ^12 - 277*MH^2*MT^2*MW^8*MZ^12 - 1156*MT^4*MW^8*MZ^12 +
    144*MH^2*MW^10*MZ^12 - 319*MT^2*MW^10*MZ^12 + 612*MW^12*MZ^12 +
    18*MH^2*MT^6*MW^2*MZ^14 - 162*MH^2*MT^4*MW^4*MZ^14 -
    452*MT^6*MW^4*MZ^14 + 84*MH^2*MT^2*MW^6*MZ^14 + 514*MT^4*MW^6*MZ^14 +
    60*MH^2*MW^8*MZ^14 + 235*MT^2*MW^8*MZ^14 - 144*MW^10*MZ^14 -
    12*MH^2*MT^6*MZ^16 + 24*MH^2*MT^4*MW^2*MZ^16 - 18*MT^6*MW^2*MZ^16 +
    162*MT^4*MW^4*MZ^16 - 12*MH^2*MW^6*MZ^16 - 84*MT^2*MW^6*MZ^16 -
    60*MW^8*MZ^16 + 12*MT^6*MZ^18 - 24*MT^4*MW^2*MZ^18 + 12*MW^6*MZ^18)*
   PolyLog[2, 1 - MW^2/MZ^2])/(288*MT^2*MW^8*(MT^2 - MW^2)^2*MZ^8*
   (-MH^2 + MZ^2)) - (MZ^2*(-24*MH^12*MT^6 - 3*MH^10*MT^8 + 153*MH^8*MT^10 -
    201*MH^6*MT^12 + 75*MH^4*MT^14 + 96*MH^12*MT^4*MW^2 +
    17*MH^10*MT^6*MW^2 - 132*MH^8*MT^8*MW^2 + 277*MH^6*MT^10*MW^2 -
    242*MH^4*MT^12*MW^2 - 48*MH^2*MT^14*MW^2 + 32*MT^16*MW^2 -
    120*MH^12*MT^2*MW^4 - 146*MH^10*MT^4*MW^4 - 759*MH^8*MT^6*MW^4 +
    267*MH^6*MT^8*MW^4 - 210*MH^4*MT^10*MW^4 - 8*MH^2*MT^12*MW^4 -
    128*MT^14*MW^4 + 48*MH^12*MW^6 + 396*MH^10*MT^2*MW^6 +
    974*MH^8*MT^4*MW^6 + 691*MH^6*MT^6*MW^6 + 1824*MH^4*MT^8*MW^6 +
    208*MH^2*MT^10*MW^6 + 96*MT^12*MW^6 - 192*MH^10*MW^8 -
    812*MH^8*MT^2*MW^8 - 1582*MH^6*MT^4*MW^8 - 2293*MH^4*MT^6*MW^8 +
    208*MH^2*MT^8*MW^8 + 320*MT^10*MW^8 + 288*MH^8*MW^10 +
    740*MH^6*MT^2*MW^10 + 762*MH^4*MT^4*MW^10 - 1072*MH^2*MT^6*MW^10 -
    800*MT^8*MW^10 - 192*MH^6*MW^12 + 36*MH^4*MT^2*MW^12 +
    1016*MH^2*MT^4*MW^12 + 768*MT^6*MW^12 + 48*MH^4*MW^14 -
    304*MH^2*MT^2*MW^14 - 352*MT^4*MW^14 + 64*MT^2*MW^16 +
    46*MH^10*MT^6*MZ^2 - 69*MH^8*MT^8*MZ^2 - 85*MH^6*MT^10*MZ^2 +
    209*MH^4*MT^12*MZ^2 - 117*MH^2*MT^14*MZ^2 + 16*MT^16*MZ^2 -
    118*MH^10*MT^4*MW^2*MZ^2 + 81*MH^8*MT^6*MW^2*MZ^2 -
    402*MH^6*MT^8*MW^2*MZ^2 + 537*MH^4*MT^10*MW^2*MZ^2 -
    34*MH^2*MT^12*MW^2*MZ^2 - 64*MT^14*MW^2*MZ^2 + 120*MH^10*MT^2*MW^4*MZ^2 +
    64*MH^8*MT^4*MW^4*MZ^2 + 1367*MH^6*MT^6*MW^4*MZ^2 -
    1005*MH^4*MT^8*MW^4*MZ^2 + 1454*MH^2*MT^10*MW^4*MZ^2 +
    48*MT^12*MW^4*MZ^2 - 48*MH^10*MW^6*MZ^2 - 340*MH^8*MT^2*MW^6*MZ^2 -
    1028*MH^6*MT^4*MW^6*MZ^2 - 929*MH^4*MT^6*MW^6*MZ^2 -
    3184*MH^2*MT^8*MW^6*MZ^2 + 160*MT^10*MW^6*MZ^2 + 192*MH^8*MW^8*MZ^2 +
    724*MH^6*MT^2*MW^8*MZ^2 + 1872*MH^4*MT^4*MW^8*MZ^2 +
    2971*MH^2*MT^6*MW^8*MZ^2 - 400*MT^8*MW^8*MZ^2 - 288*MH^6*MW^10*MZ^2 -
    876*MH^4*MT^2*MW^10*MZ^2 - 1382*MH^2*MT^4*MW^10*MZ^2 +
    384*MT^6*MW^10*MZ^2 + 192*MH^4*MW^12*MZ^2 + 340*MH^2*MT^2*MW^12*MZ^2 -
    176*MT^4*MW^12*MZ^2 - 48*MH^2*MW^14*MZ^2 + 32*MT^2*MW^14*MZ^2)*
   Psi[MH^2/MT^2, MW^2/MT^2])/(768*MH^2*MW^4*(-MT^2 + MW^2)^3*
   (MH^4 - 2*MH^2*MT^2 + MT^4 - 2*MH^2*MW^2 - 2*MT^2*MW^2 + MW^4)*
   (MH^2 - MZ^2)*(MW^2 - MZ^2)) +
 ((-1280*MH^2*MT^16*MW^8 + 5120*MH^2*MT^14*MW^10 - 3840*MH^2*MT^12*MW^12 -
    12800*MH^2*MT^10*MW^14 + 32000*MH^2*MT^8*MW^16 - 30720*MH^2*MT^6*MW^18 +
    14080*MH^2*MT^4*MW^20 - 2560*MH^2*MT^2*MW^22 +
    1120*MH^2*MT^16*MW^6*MZ^2 - 5120*MH^2*MT^14*MW^8*MZ^2 +
    1280*MT^16*MW^8*MZ^2 + 9760*MH^2*MT^12*MW^10*MZ^2 -
    5120*MT^14*MW^10*MZ^2 + 6848*MH^2*MT^10*MW^12*MZ^2 +
    3840*MT^12*MW^12*MZ^2 - 61792*MH^2*MT^8*MW^14*MZ^2 +
    12800*MT^10*MW^14*MZ^2 + 99968*MH^2*MT^6*MW^16*MZ^2 -
    32000*MT^8*MW^16*MZ^2 - 67872*MH^2*MT^4*MW^18*MZ^2 +
    30720*MT^6*MW^18*MZ^2 + 17088*MH^2*MT^2*MW^20*MZ^2 -
    14080*MT^4*MW^20*MZ^2 + 2560*MT^2*MW^22*MZ^2 + 512*MH^2*MT^16*MW^4*MZ^4 -
    480*MH^2*MT^14*MW^6*MZ^4 - 1120*MT^16*MW^6*MZ^4 +
    7456*MH^2*MT^12*MW^8*MZ^4 + 5120*MT^14*MW^8*MZ^4 -
    33920*MH^2*MT^10*MW^10*MZ^4 - 9760*MT^12*MW^10*MZ^4 +
    84352*MH^2*MT^8*MW^12*MZ^4 - 6848*MT^10*MW^12*MZ^4 -
    143200*MH^2*MT^6*MW^14*MZ^4 + 61792*MT^8*MW^14*MZ^4 +
    131232*MH^2*MT^4*MW^16*MZ^4 - 99968*MT^6*MW^16*MZ^4 -
    46144*MH^2*MT^2*MW^18*MZ^4 + 67872*MT^4*MW^18*MZ^4 +
    192*MH^2*MW^20*MZ^4 - 17088*MT^2*MW^20*MZ^4 - 368*MH^2*MT^16*MW^2*MZ^6 +
    240*MH^2*MT^14*MW^4*MZ^6 - 512*MT^16*MW^4*MZ^6 -
    18352*MH^2*MT^12*MW^6*MZ^6 + 480*MT^14*MW^6*MZ^6 +
    48576*MH^2*MT^10*MW^8*MZ^6 - 7456*MT^12*MW^8*MZ^6 -
    90320*MH^2*MT^8*MW^10*MZ^6 + 33920*MT^10*MW^10*MZ^6 +
    142576*MH^2*MT^6*MW^12*MZ^6 - 84352*MT^8*MW^12*MZ^6 -
    147856*MH^2*MT^4*MW^14*MZ^6 + 143200*MT^6*MW^14*MZ^6 +
    67040*MH^2*MT^2*MW^16*MZ^6 - 131232*MT^4*MW^16*MZ^6 -
    1536*MH^2*MW^18*MZ^6 + 46144*MT^2*MW^18*MZ^6 - 192*MW^20*MZ^6 -
    92*MH^2*MT^16*MZ^8 + 856*MH^2*MT^14*MW^2*MZ^8 + 272*MT^16*MW^2*MZ^8 +
    1996*MH^2*MT^12*MW^4*MZ^8 + 144*MT^14*MW^4*MZ^8 -
    8472*MH^2*MT^10*MW^6*MZ^8 + 18064*MT^12*MW^6*MZ^8 +
    55196*MH^2*MT^8*MW^8*MZ^8 - 49536*MT^10*MW^8*MZ^8 -
    114952*MH^2*MT^6*MW^10*MZ^8 + 92720*MT^8*MW^10*MZ^8 +
    119588*MH^2*MT^4*MW^12*MZ^8 - 144880*MT^6*MW^12*MZ^8 -
    59256*MH^2*MT^2*MW^14*MZ^8 + 148912*MT^4*MW^14*MZ^8 +
    5136*MH^2*MW^16*MZ^8 - 67232*MT^2*MW^16*MZ^8 + 1536*MW^18*MZ^8 -
    283*MH^2*MT^14*MZ^10 + 44*MT^16*MZ^10 + 4222*MH^2*MT^12*MW^2*MZ^10 -
    520*MT^14*MW^2*MZ^10 - 4446*MH^2*MT^10*MW^4*MZ^10 -
    2116*MT^12*MW^4*MZ^10 - 928*MH^2*MT^8*MW^6*MZ^10 +
    7368*MT^10*MW^6*MZ^10 + 49373*MH^2*MT^6*MW^8*MZ^10 -
    54620*MT^8*MW^8*MZ^10 - 72006*MH^2*MT^4*MW^10*MZ^10 +
    117016*MT^6*MW^10*MZ^10 + 34484*MH^2*MT^2*MW^12*MZ^10 -
    122108*MT^4*MW^12*MZ^10 - 8880*MH^2*MW^14*MZ^10 +
    60072*MT^2*MW^14*MZ^10 - 5136*MW^16*MZ^10 + 819*MH^2*MT^12*MZ^12 +
    409*MT^14*MZ^12 - 7809*MH^2*MT^10*MW^2*MZ^12 - 3394*MT^12*MW^2*MZ^12 -
    1859*MH^2*MT^8*MW^4*MZ^12 + 714*MT^10*MW^4*MZ^12 +
    1785*MH^2*MT^6*MW^6*MZ^12 + 5008*MT^8*MW^6*MZ^12 +
    29340*MH^2*MT^4*MW^8*MZ^12 - 51407*MT^6*MW^8*MZ^12 -
    15028*MH^2*MT^2*MW^10*MZ^12 + 73866*MT^4*MW^10*MZ^12 +
    8112*MH^2*MW^12*MZ^12 - 35612*MT^2*MW^12*MZ^12 + 8880*MW^14*MZ^12 +
    161*MH^2*MT^10*MZ^14 - 843*MT^12*MZ^14 + 4770*MH^2*MT^8*MW^2*MZ^14 +
    5367*MT^10*MW^2*MZ^14 - 795*MH^2*MT^6*MW^4*MZ^14 + 4073*MT^8*MW^4*MZ^14 -
    8228*MH^2*MT^4*MW^6*MZ^14 - 1071*MT^6*MW^6*MZ^14 +
    6300*MH^2*MT^2*MW^8*MZ^14 - 30210*MT^4*MW^8*MZ^14 -
    3360*MH^2*MW^10*MZ^14 + 15436*MT^2*MW^10*MZ^14 - 8112*MW^12*MZ^14 -
    1187*MH^2*MT^8*MZ^16 - 365*MT^10*MZ^16 - 1017*MH^2*MT^6*MW^2*MZ^16 -
    3168*MT^8*MW^2*MZ^16 + 2424*MH^2*MT^4*MW^4*MZ^16 - 1029*MT^6*MW^4*MZ^16 -
    2020*MH^2*MT^2*MW^6*MZ^16 + 8390*MT^4*MW^6*MZ^16 + 48*MH^2*MW^8*MZ^16 -
    6036*MT^2*MW^8*MZ^16 + 3360*MW^10*MZ^16 + 582*MH^2*MT^6*MZ^18 +
    1403*MT^8*MZ^18 - 702*MH^2*MT^4*MW^2*MZ^18 + 723*MT^6*MW^2*MZ^18 +
    48*MH^2*MT^2*MW^4*MZ^18 - 2178*MT^4*MW^4*MZ^18 + 336*MH^2*MW^6*MZ^18 +
    1852*MT^2*MW^6*MZ^18 - 48*MW^8*MZ^18 - 648*MT^6*MZ^20 +
    48*MH^2*MT^2*MW^2*MZ^20 + 768*MT^4*MW^2*MZ^20 - 48*MH^2*MW^4*MZ^20 -
    48*MT^2*MW^4*MZ^20 - 336*MW^6*MZ^20 - 48*MT^2*MW^2*MZ^22 + 48*MW^4*MZ^22)*
   Psi[MZ^2/MT^2, MW^2/MT^2])/(2304*MW^4*(-MT^2 + MW^2)^3*MZ^8*(MW^2 - MZ^2)*
   (-MH^2 + MZ^2)*(MT^4 - 2*MT^2*MW^2 + MW^4 - 2*MT^2*MZ^2 - 2*MW^2*MZ^2 +
    MZ^4)) - ((MT^8 + 3*MT^4*MW^4 - 4*MT^2*MW^6 - 6*MT^4*MW^4*Log[MT^2/MW^2])*
   (-185/36 + (MH^2*(1 - Log[MH^2/mu^2]))/(2*MW^2) +
    (MT^2*(1 - Log[MT^2/mu^2]))/(2*MW^2) - (6*MT^4*(1 - Log[MT^2/mu^2]))/
     (MH^2*MW^2) - (16*MW^2*(2 - Log[MT^2/mu^2]))/(9*MZ^2) +
    (MZ^2*(1/2 - (17*Log[MT^2/mu^2])/36))/MW^2 - (14*Log[MT^2/mu^2])/9 +
    (11*Log[MW^2/mu^2])/4 + (MZ^4*(1 - 3*Log[MZ^2/mu^2]))/(2*MH^2*MW^2) -
    (MZ^4*(1/2 - (3*Log[MZ^2/mu^2])/2))/(MH^2*MW^2) +
    (MZ^2*(10/9 - (17*MZ^2)/(36*MW^2))*(1 - Log[MZ^2/mu^2]))/MT^2 +
    (MW^2*(-25/18 + Log[MW^2/mu^2]/2 + (8*Log[MZ^2/mu^2])/9))/MT^2 -
    2*Log[MZ^2/mu^2] - ReBJ0[0, 0, MW, mu] -
    3*((-MT^4/(6*MW^4) - (2*MT^4)/(MH^2*MW^2))*(1 - Log[MT^2/mu^2]) -
      (MT^2*Log[MT^2/mu^2])/(3*MW^2) + (2*ReBJ0[0, 0, MW, mu])/3 +
      ((2 - MT^4/MW^4 - MT^2/MW^2)*ReBJ0[0, MT, MW, mu])/6) +
    (-MH^2/(4*MW^2) + MT^2/MW^2)*ReBJ0[MH, MT, MT, mu] -
    (MH^2*(7/12 - Log[MH^2/mu^2]/2 + Log[MW^2/mu^2]/12 -
       ReBJ0[MH, MW, MW, mu]/3))/MW^2 -
    (MH^4*(1/12 - Log[MH^2/mu^2]/12 + ReBJ0[MH, MW, MW, mu]/12))/MW^4 -
    ReBJ0[MH, MW, MW, mu] + (1/4 + MT^2/(4*MW^2) - MW^2/(2*MT^2))*
     ReBJ0[MW, 0, MT, mu] + (20/9 - (8*MW^2)/(9*MT^2) - (16*MW^2)/(9*MZ^2) +
      (10*MZ^2)/(9*MT^2) - (7*MZ^2)/(36*MW^2) - (17*MZ^4)/(36*MT^2*MW^2))*
     ReBJ0[MZ, MT, MT, mu] - (MW^2*(-8 + 4*Log[MW^2/mu^2] -
       4*ReBJ0[MZ, MW, MW, mu]))/MZ^2 -
    (MZ^4*(1/12 - Log[MZ^2/mu^2]/12 + ReBJ0[MZ, MW, MW, mu]/12))/MW^4 +
    (17*ReBJ0[MZ, MW, MW, mu])/3 -
    (MZ^2*(3/4 + Log[MW^2/mu^2]/12 - (2*Log[MZ^2/mu^2])/3 +
       (4*ReBJ0[MZ, MW, MW, mu])/3))/MW^2))/(8*MW^2*(-MT^2 + MW^2)^3*
   (1 - MW^2/MZ^2)) + ((MT^6 - 5*MT^4*MW^2 + 4*MT^2*MW^4 +
    3*MT^4*MW^2*Log[MT^2/MW^2])*(85/9 + (MW^2*(1 - 3*Log[MW^2/mu^2]))/MH^2 -
    3*Log[MW^2/mu^2] + (MZ^4*(1/2 - (3*Log[MZ^2/mu^2])/2))/(MH^2*MW^2) +
    2*Log[MZ^2/mu^2] + ReBJ0[0, 0, MW, mu] +
    3*((-MT^4/(6*MW^4) - (2*MT^4)/(MH^2*MW^2))*(1 - Log[MT^2/mu^2]) -
      (MT^2*Log[MT^2/mu^2])/(3*MW^2) + (2*ReBJ0[0, 0, MW, mu])/3 +
      ((2 - MT^4/MW^4 - MT^2/MW^2)*ReBJ0[0, MT, MW, mu])/6) +
    (MH^2*(7/12 - Log[MH^2/mu^2]/2 + Log[MW^2/mu^2]/12 -
       ReBJ0[MH, MW, MW, mu]/3))/MW^2 +
    (MH^4*(1/12 - Log[MH^2/mu^2]/12 + ReBJ0[MH, MW, MW, mu]/12))/MW^4 +
    ReBJ0[MH, MW, MW, mu] + (MW^2*(-8 + 4*Log[MW^2/mu^2] -
       4*ReBJ0[MZ, MW, MW, mu]))/MZ^2 +
    (MZ^4*(1/12 - Log[MZ^2/mu^2]/12 + ReBJ0[MZ, MW, MW, mu]/12))/MW^4 -
    (17*ReBJ0[MZ, MW, MW, mu])/3 +
    (MZ^2*(3/4 + Log[MW^2/mu^2]/12 - (2*Log[MZ^2/mu^2])/3 +
       (4*ReBJ0[MZ, MW, MW, mu])/3))/MW^2))/(8*MW^2*(MT^2 - MW^2)^2*
   (1 - MW^2/MZ^2));

